Trees of odd order with at most two vertices of degree two are edge-graceful

A graph G with q edges and p vertices is edge-graceful if some bijection f from E(G) onto {1,...,q} makes the induced vertex sums f^+(v), the sum of f(e) over the edges e incident to v, distinct modulo p. Lee conjectured in 1989 that every tree of odd order is edge-graceful; the broadest general result we have located, due in equivalent form to Kaplan, Lev and Roditty, covers trees of odd order with at most one vertex of degree two. We prove that every tree of odd order with at most two vertices of degree two is edge-graceful. The proof combines zero-sum block partitions of Z_n with perfect and hooked Langford sequences; the residual case analysis is verified symbolically for all odd n <= 5001 and holds uniformly beyond, and the construction was executed and independently re-checked on all 2,245,070 trees of odd order at most 25 with exactly two vertices of degree two. Since an edge-graceful graph is antimagic, the theorem also enlarges the family of trees known to be antimagic.

==> anc/README.md <==
# Supplementary material

for: **Trees of odd order with at most two vertices of degree two are
edge-graceful** (Lingsen Meng, 2026).

Everything here runs on a stock Python 3.8+ (standard library only).
The optional *regeneration* step additionally needs `gentreeg` from
nauty (>= 2.8) to enumerate trees.

## Two archives

This is the **light** archive: the same scripts and JSON data as the full
archive, but **without** the per-tree certificates in `data/certs/` (118 KB
instead of 8.6 MB).  The certificates and their verification live in the full
archive.

## One-command verification

From the archive root:

    python3 scripts/verify_supplement.py --skip-certs

The `--skip-certs` flag is required here: without the certificate files
Layers 0 and 1 below cannot run, and the verifier refuses to report success
while silently skipping them.  For those layers, and for the `--census`
gate, use the full archive.

This re-verifies, in order (runtime a few minutes, memory well under 1 GB):

0. **Coverage** *(full archive only)*.  Parent arrays pairwise distinct and
   equal in number to the census of that order; with `--census`, set
   equality against a fresh `gentreeg` enumeration.
1. **Certificates** *(full archive only)*.  Every file in `data/certs/` is re-checked line by
   line by the *independent* checker `two_deg2_verify.py`, which shares no
   code with the constructor: tree validity, exactly two degree-2 vertices
   and odd order, label bijection onto {1,...,n-1}, vertex sums a complete
   residue system mod n.  Counts and SHA-256 hashes are compared against
   `data/verification.json`.  Grand total: 2,245,070 trees (all trees of
   odd order 7 <= n <= 25 with exactly two vertices of degree two).
2. **Packing witnesses.**  Each of the 983 stored maximum packings (seven
   ground sets, all odd 21 <= n <= 301) is re-verified exactly, and each
   of the four infeasible instances -- (21,[5,K]), (21,{3}u[6,K]),
   (23,{2}u[7,K]), (27,{3}u[6,K]) -- is re-proven infeasible live by exact
   exhaustive enumeration.
3. **Branch scan.**  The row-aware symbolic scan over the 8 catalog rows
   (window arithmetic and Simpson residue conditions) is re-run for all
   odd n <= 5001 and compared with `data/branch_symbolic_results.json`:
   zero hard failures; every Simpson-bound deficit has n <= 93, inside the
   witnessed regime.

## Contents

    scripts/two_deg2_catalog.py    constructor: root choice, the printed
                                   8-case gadget catalog, packing by bounded
                                   backtracking; emits certificates
    scripts/two_deg2_verify.py     independent certificate checker
                                   (zero shared code with the constructor)
    scripts/shape_branch_check.py  witnessed shape packings, exact
                                   infeasibility proofs, symbolic branch scan
    scripts/verify_supplement.py   the one-command verifier described above
    data/verification.json         certificate manifest (counts, SHA-256)
    data/shape_packing_witnesses.json  the 983 maximum packings
    data/shape_packing_results.json    the four infeasible instances
    data/branch_symbolic_results.json  branch scan results, n <= 5001
    reproduction_census.log        log of one full --census verification run

## Certificate format

One line per tree:

    0,p2,...,pn;l2,...,ln

`pk` is the gentreeg parent of vertex k (the trees are exactly nauty
`gentreeg -p` output for the given n, filtered to exactly two degree-2
vertices); `lk` is the label of edge {k, pk}.  The labeling is
edge-graceful iff the labels are a bijection onto {1,...,n-1} and the n
vertex sums are pairwise distinct mod n -- which is what the independent
checker verifies from scratch.

## Regeneration (optional)

    GENTREEG=/path/to/gentreeg python3 scripts/two_deg2_catalog.py N --certs certs_nN.txt
    python3 scripts/shape_branch_check.py

The first command re-runs the construction on every tree of odd order N
with exactly two degree-2 vertices; the second regenerates the packing
witnesses, infeasibility proofs and branch scan from scratch.


==> anc/data/branch_symbolic_results.json <==
{
 "hard_failures": [],
 "max_deficit_n": 93,
 "nmax": 5001,
 "rows": [
  "NA-ee",
  "NA-oo",
  "NA-mixed",
  "NA-mixed-mirror",
  "NA-common-even",
  "NA-common-odd",
  "ADJ-even",
  "ADJ-odd"
 ],
 "simpson_deficits": [
  [
   21,
   "NA-ee"
  ],
  [
   21,
   "NA-oo"
  ],
  [
   21,
   "NA-mixed"
  ],
  [
   21,
   "NA-mixed-mirror"
  ],
  [
   21,
   "NA-common-even"
  ],
  [
   21,
   "NA-common-odd"
  ],
  [
   21,
   "ADJ-even"
  ],
  [
   21,
   "ADJ-odd"
  ],
  [
   23,
   "NA-ee"
  ],
  [
   23,
   "NA-oo"
  ],
  [
   23,
   "NA-mixed"
  ],
  [
   23,
   "NA-mixed-mirror"
  ],
  [
   23,
   "NA-common-even"
  ],
  [
   23,
   "NA-common-odd"
  ],
  [
   23,
   "ADJ-even"
  ],
  [
   23,
   "ADJ-odd"
  ],
  [
   25,
   "NA-ee"
  ],
  [
   25,
   "NA-oo"
  ],
  [
   25,
   "NA-mixed"
  ],
  [
   25,
   "NA-mixed-mirror"
  ],
  [
   25,
   "NA-common-even"
  ],
  [
   25,
   "NA-common-odd"
  ],
  [
   25,
   "ADJ-even"
  ],
  [
   25,
   "ADJ-odd"
  ],
  [
   27,
   "NA-ee"
  ],
  [
   27,
   "NA-oo"
  ],
  [
   27,
   "NA-mixed"
  ],
  [
   27,
   "NA-mixed-mirror"
  ],
  [
   27,
   "NA-common-even"
  ],
  [
   27,
   "NA-common-odd"
  ],
  [
   27,
   "ADJ-even"
  ],
  [
   27,
   "ADJ-odd"
  ],
  [
   29,
   "NA-ee"
  ],
  [
   29,
   "NA-oo"
  ],
  [
   29,
   "NA-mixed"
  ],
  [
   29,
   "NA-mixed-mirror"
  ],
  [
   29,
   "NA-common-even"
  ],
  [
   29,
   "NA-common-odd"
  ],
  [
   29,
   "ADJ-even"
  ],
  [
   29,
   "ADJ-odd"
  ],
  [
   31,
   "NA-ee"
  ],
  [
   31,
   "NA-oo"
  ],
  [
   31,
   "NA-mixed"
  ],
  [
   31,
   "NA-mixed-mirror"
  ],
  [
   31,
   "NA-common-even"
  ],
  [
   31,
   "NA-common-odd"
  ],
  [
   31,
   "ADJ-even"
  ],
  [
   31,
   "ADJ-odd"
  ],
  [
   33,
   "NA-ee"
  ],
  [
   33,
   "NA-oo"
  ],
  [
   33,
   "NA-mixed"
  ],
  [
   33,
   "NA-mixed-mirror"
  ],
  [
   33,
   "NA-common-even"
  ],
  [
   33,
   "NA-common-odd"
  ],
  [
   33,
   "ADJ-even"
  ],
  [
   33,
   "ADJ-odd"
  ],
  [
   35,
   "NA-ee"
  ],
  [
   35,
   "NA-oo"
  ],
  [
   35,
   "NA-mixed"
  ],
  [
   35,
   "NA-mixed-mirror"
  ],
  [
   35,
   "NA-common-even"
  ],
  [
   35,
   "NA-common-odd"
  ],
  [
   35,
   "ADJ-odd"
  ],
  [
   37,
   "NA-ee"
  ],
  [
   37,
   "NA-oo"
  ],
  [
   37,
   "NA-mixed"
  ],
  [
   37,
   "NA-mixed-mirror"
  ],
  [
   37,
   "NA-common-even"
  ],
  [
   37,
   "NA-common-odd"
  ],
  [
   37,
   "ADJ-odd"
  ],
  [
   39,
   "NA-ee"
  ],
  [
   39,
   "NA-oo"
  ],
  [
   39,
   "NA-mixed"
  ],
  [
   39,
   "NA-mixed-mirror"
  ],
  [
   39,
   "NA-common-even"
  ],
  [
   39,
   "NA-common-odd"
  ],
  [
   39,
   "ADJ-odd"
  ],
  [
   41,
   "NA-ee"
  ],
  [
   41,
   "NA-oo"
  ],
  [
   41,
   "NA-mixed"
  ],
  [
   41,
   "NA-mixed-mirror"
  ],
  [
   41,
   "NA-common-even"
  ],
  [
   41,
   "NA-common-odd"
  ],
  [
   41,
   "ADJ-even"
  ],
  [
   41,
   "ADJ-odd"
  ],
  [
   43,
   "NA-ee"
  ],
  [
   43,
   "NA-oo"
  ],
  [
   43,
   "NA-mixed"
  ],
  [
   43,
   "NA-mixed-mirror"
  ],
  [
   43,
   "NA-common-even"
  ],
  [
   43,
   "NA-common-odd"
  ],
  [
   43,
   "ADJ-odd"
  ],
  [
   45,
   "NA-ee"
  ],
  [
   45,
   "NA-oo"
  ],
  [
   45,
   "NA-mixed"
  ],
  [
   45,
   "NA-mixed-mirror"
  ],
  [
   45,
   "NA-common-even"
  ],
  [
   45,
   "NA-common-odd"
  ],
  [
   45,
   "ADJ-odd"
  ],
  [
   47,
   "NA-ee"
  ],
  [
   47,
   "NA-oo"
  ],
  [
   47,
   "NA-mixed"
  ],
  [
   47,
   "NA-mixed-mirror"
  ],
  [
   47,
   "NA-common-even"
  ],
  [
   47,
   "NA-common-odd"
  ],
  [
   47,
   "ADJ-even"
  ],
  [
   47,
   "ADJ-odd"
  ],
  [
   49,
   "NA-oo"
  ],
  [
   49,
   "NA-mixed"
  ],
  [
   49,
   "NA-mixed-mirror"
  ],
  [
   49,
   "NA-common-odd"
  ],
  [
   49,
   "ADJ-odd"
  ],
  [
   51,
   "NA-oo"
  ],
  [
   51,
   "NA-mixed"
  ],
  [
   51,
   "NA-mixed-mirror"
  ],
  [
   51,
   "NA-common-odd"
  ],
  [
   51,
   "ADJ-odd"
  ],
  [
   53,
   "NA-oo"
  ],
  [
   53,
   "NA-mixed"
  ],
  [
   53,
   "NA-mixed-mirror"
  ],
  [
   53,
   "NA-common-odd"
  ],
  [
   53,
   "ADJ-odd"
  ],
  [
   55,
   "NA-oo"
  ],
  [
   55,
   "NA-mixed"
  ],
  [
   55,
   "NA-mixed-mirror"
  ],
  [
   55,
   "NA-common-odd"
  ],
  [
   55,
   "ADJ-odd"
  ],
  [
   57,
   "NA-oo"
  ],
  [
   57,
   "NA-mixed"
  ],
  [
   57,
   "NA-mixed-mirror"
  ],
  [
   57,
   "NA-common-odd"
  ],
  [
   57,
   "ADJ-odd"
  ],
  [
   59,
   "NA-oo"
  ],
  [
   59,
   "NA-mixed"
  ],
  [
   59,
   "NA-mixed-mirror"
  ],
  [
   59,
   "NA-common-odd"
  ],
  [
   59,
   "ADJ-odd"
  ],
  [
   61,
   "NA-ee"
  ],
  [
   61,
   "NA-oo"
  ],
  [
   61,
   "NA-mixed"
  ],
  [
   61,
   "NA-mixed-mirror"
  ],
  [
   61,
   "NA-common-even"
  ],
  [
   61,
   "NA-common-odd"
  ],
  [
   61,
   "ADJ-odd"
  ],
  [
   63,
   "NA-mixed"
  ],
  [
   63,
   "NA-mixed-mirror"
  ],
  [
   65,
   "NA-mixed"
  ],
  [
   65,
   "NA-mixed-mirror"
  ],
  [
   67,
   "NA-mixed"
  ],
  [
   67,
   "NA-mixed-mirror"
  ],
  [
   69,
   "NA-oo"
  ],
  [
   69,
   "NA-mixed"
  ],
  [
   69,
   "NA-mixed-mirror"
  ],
  [
   69,
   "NA-common-odd"
  ],
  [
   69,
   "ADJ-odd"
  ],
  [
   71,
   "NA-mixed"
  ],
  [
   71,
   "NA-mixed-mirror"
  ],
  [
   73,
   "NA-mixed"
  ],
  [
   73,
   "NA-mixed-mirror"
  ],
  [
   75,
   "NA-oo"
  ],
  [
   75,
   "NA-mixed"
  ],
  [
   75,
   "NA-mixed-mirror"
  ],
  [
   75,
   "NA-common-odd"
  ],
  [
   75,
   "ADJ-odd"
  ],
  [
   77,
   "NA-mixed"
  ],
  [
   77,
   "NA-mixed-mirror"
  ],
  [
   79,
   "NA-mixed"
  ],
  [
   79,
   "NA-mixed-mirror"
  ],
  [
   81,
   "NA-mixed"
  ],
  [
   81,
   "NA-mixed-mirror"
  ],
  [
   83,
   "NA-mixed"
  ],
  [
   83,
   "NA-mixed-mirror"
  ],
  [
   85,
   "NA-mixed"
  ],
  [
   85,
   "NA-mixed-mirror"
  ],
  [
   87,
   "NA-mixed"
  ],
  [
   87,
   "NA-mixed-mirror"
  ],
  [
   89,
   "NA-mixed"
  ],
  [
   89,
   "NA-mixed-mirror"
  ],
  [
   91,
   "NA-mixed"
  ],
  [
   91,
   "NA-mixed-mirror"
  ],
  [
   93,
   "NA-mixed"
  ],
  [
   93,
   "NA-mixed-mirror"
  ]
 ]
}

==> anc/data/shape_packing_results.json <==
{
 "exceptions": [
  {
   "J": [
    5,
    6,
    7,
    8,
    9,
    10
   ],
   "ground": "[5,K]",
   "n": 21,
   "needed": 2,
   "proof": "exact exhaustive enumeration",
   "proven_max": 1
  },
  {
   "J": [
    3,
    6,
    7,
    8,
    9,
    10
   ],
   "ground": "{3}u[6,K]",
   "n": 21,
   "needed": 2,
   "proof": "exact exhaustive enumeration",
   "proven_max": 1
  },
  {
   "J": [
    3,
    6,
    7,
    8,
    9,
    10,
    11,
    12,
    13
   ],
   "ground": "{3}u[6,K]",
   "n": 27,
   "needed": 3,
   "proof": "exact exhaustive enumeration",
   "proven_max": 2
  },
  {
   "J": [
    2,
    7,
    8,
    9,
    10,
    11
   ],
   "ground": "{2}u[7,K]",
   "n": 23,
   "needed": 2,
   "proof": "exact exhaustive enumeration",
   "proven_max": 1
  }
 ],
 "grounds": [
  "[3,K]",
  "[4,K]",
  "[5,K]",
  "{2}u[5,K]",
  "{3}u[6,K]",
  "{2}u[6,K]",
  "{2}u[7,K]"
 ],
 "nmax": 301,
 "note": "every success is witness-proven (see shape_packing_witnesses.json); every exception is proven by exact exhaustive enumeration",
 "unknown": []
}

==> anc/data/shape_packing_witnesses.json <==
{"nmax": 301, "witnesses": {"[3,K]": {"101": [[3, 31, 34], [4, 24, 28], [5, 32, 37], [6, 45, 50], [7, 14, 21], [8, 25, 33], [9, 26, 35], [10, 29, 39], [11, 16, 27], [12, 36, 48], [13, 41, 47], [15, 42, 44], [17, 38, 46], [18, 22, 40], [19, 30, 49], [20, 23, 43]], "103": [[3, 45, 48], [4, 18, 22], [5, 41, 46], [6, 14, 20], [7, 43, 50], [8, 21, 29], [9, 15, 24], [10, 23, 33], [11, 31, 42], [12, 44, 47], [13, 27, 40], [16, 19, 35], [17, 32, 49], [25, 26, 51], [28, 37, 38], [30, 34, 39]], "105": [[3, 26, 29], [4, 34, 38], [5, 32, 37], [6, 7, 13], [8, 23, 31], [9, 35, 44], [10, 15, 25], [11, 30, 41], [12, 42, 51], [14, 43, 48], [16, 36, 52], [17, 28, 45], [18, 21, 39], [19, 40, 46], [20, 27, 47], [22, 33, 50]], "107": [[3, 22, 25], [4, 11, 15], [5, 31, 36], [6, 8, 14], [7, 37, 44], [9, 17, 26], [10, 45, 52], [12, 46, 49], [13, 41, 53], [16, 23, 39], [18, 38, 51], [19, 21, 40], [20, 27, 47], [24, 35, 48], [28, 29, 50], [30, 34, 43], [32, 33, 42]], "109": [[3, 40, 43], [4, 49, 53], [5, 9, 14], [6, 12, 18], [7, 24, 31], [8, 13, 21], [10, 42, 52], [11, 47, 51], [15, 30, 45], [16, 17, 33], [19, 20, 39], [22, 37, 50], [23, 25, 48], [26, 28, 54], [27, 38, 44], [29, 34, 46], [32, 36, 41]], "111": [[3, 34, 37], [4, 7, 11], [5, 23, 28], [6, 20, 26], [8, 46, 54], [9, 12, 21], [10, 42, 52], [13, 47, 51], [14, 19, 33], [15, 35, 50], [16, 39, 55], [17, 36, 53], [18, 25, 43], [22, 44, 45], [24, 38, 49], [30, 40, 41], [31, 32, 48]], "113": [[3, 21, 24], [4, 22, 26], [5, 27, 32], [6, 38, 44], [7, 29, 36], [8, 49, 56], [9, 33, 42], [10, 31, 41], [11, 35, 46], [12, 25, 37], [13, 48, 52], [14, 40, 54], [15, 47, 51], [16, 18, 34], [17, 28, 45], [19, 39, 55], [20, 43, 50], [23, 30, 53]], "115": [[3, 41, 44], [4, 34, 38], [5, 51, 56], [6, 27, 33], [7, 29, 36], [8, 46, 54], [9, 23, 32], [10, 25, 35], [11, 19, 30], [12, 14, 26], [13, 18, 31], [15, 42, 57], [16, 47, 52], [17, 22, 39], [20, 40, 55], [21, 45, 49], [24, 43, 48], [28, 37, 50]], "117": [[3, 54, 57], [4, 23, 27], [5, 21, 26], [6, 7, 13], [8, 50, 58], [9, 47, 56], [10, 18, 28], [11, 19, 30], [12, 40, 52], [14, 37, 51], [15, 31, 46], [16, 39, 55], [17, 24, 41], [20, 22, 42], [25, 43, 49], [29, 35, 53], [33, 36, 48], [34, 38, 45]], "119": [[3, 54, 57], [4, 46, 50], [5, 22, 27], [6, 47, 53], [7, 38, 45], [8, 17, 25], [9, 35, 44], [10, 13, 23], [11, 26, 37], [12, 51, 56], [14, 41, 55], [15, 18, 33], [16, 32, 48], [19, 20, 39], [21, 31, 52], [24, 34, 58], [28, 42, 49], [29, 30, 59], [36, 40, 43]], "121": [[3, 13, 16], [4, 17, 21], [5, 39, 44], [6, 45, 51], [7, 40, 47], [8, 24, 32], [9, 10, 19], [11, 46, 57], [12, 23, 35], [14, 53, 54], [15, 33, 48], [18, 20, 38], [22, 41, 58], [25, 31, 56], [26, 36, 59], [27, 34, 60], [28, 43, 50], [29, 37, 55], [30, 42, 49]], "123": [[3, 8, 11], [4, 30, 34], [5, 38, 43], [6, 40, 46], [7, 9, 16], [10, 56, 57], [12, 33, 45], [13, 23, 36], [14, 41, 55], [15, 20, 35], [17, 42, 59], [18, 19, 37], [21, 29, 50], [22, 47, 54], [24, 48, 51], [25, 28, 53], [26, 39, 58], [27, 44, 52], [31, 32, 60]], "125": [[3, 40, 43], [4, 18, 22], [5, 47, 52], [6, 19, 25], [7, 23, 30], [8, 28, 36], [9, 37, 46], [10, 49, 59], [11, 21, 32], [12, 56, 57], [13, 45, 58], [14, 39, 53], [15, 33, 48], [16, 38, 54], [17, 27, 44], [20, 42, 62], [24, 50, 51], [26, 35, 61], [29, 41, 55], [31, 34, 60]], "127": [[3, 32, 35], [4, 15, 19], [5, 58, 63], [6, 11, 17], [7, 46, 53], [8, 28, 36], [9, 48, 57], [10, 20, 30], [12, 33, 45], [13, 37, 50], [14, 27, 41], [16, 22, 38], [18, 54, 55], [21, 47, 59], [23, 43, 61], [24, 51, 52], [25, 42, 60], [26, 39, 62], [31, 40, 56], [34, 44, 49]], "129": [[3, 27, 30], [4, 7, 11], [5, 32, 37], [6, 46, 52], [8, 13, 21], [9, 47, 56], [10, 50, 60], [12, 45, 57], [14, 20, 34], [15, 55, 59], [16, 24, 40], [17, 25, 42], [18, 48, 63], [19, 39, 58], [22, 43, 64], [23, 31, 54], [26, 36, 62], [28, 33, 61], [29, 49, 51], [35, 41, 53]], "131": [[3, 35, 38], [4, 14, 18], [5, 48, 53], [6, 39, 45], [7, 20, 27], [8, 49, 57], [9, 21, 30], [10, 34, 44], [11, 43, 54], [12, 52, 64], [13, 55, 63], [15, 26, 41], [16, 24, 40], [17, 25, 42], [19, 51, 61], [22, 50, 59], [23, 46, 62], [28, 47, 56], [29, 31, 60], [32, 33, 65], [36, 37, 58]], "133": [[3, 25, 28], [4, 56, 60], [5, 33, 38], [6, 16, 22], [7, 27, 34], [8, 18, 26], [9, 32, 41], [10, 21, 31], [11, 55, 66], [12, 35, 47], [13, 58, 62], [14, 29, 43], [15, 49, 64], [17, 36, 53], [19, 44, 63], [20, 52, 61], [23, 42, 65], [24, 50, 59], [30, 46, 57], [37, 45, 51], [39, 40, 54]], "135": [[3, 56, 59], [4, 16, 20], [5, 33, 38], [6, 57, 63], [7, 62, 66], [8, 34, 42], [9, 28, 37], [10, 41, 51], [11, 50, 61], [12, 55, 67], [13, 58, 64], [14, 30, 44], [15, 25, 40], [17, 48, 65], [18, 31, 49], [19, 35, 54], [21, 39, 60], [22, 24, 46], [23, 29, 52], [26, 27, 53], [43, 45, 47]], "137": [[3, 36, 39], [4, 14, 18], [5, 41, 46], [6, 15, 21], [7, 28, 35], [8, 56, 64], [9, 49, 58], [10, 59, 68], [11, 44, 55], [12, 31, 43], [13, 38, 51], [16, 17, 33], [19, 48, 67], [20, 27, 47], [22, 50, 65], [23, 30, 53], [24, 52, 61], [25, 37, 62], [26, 54, 57], [29, 42, 66], [32, 45, 60], [34, 40, 63]], "139": [[3, 17, 20], [4, 48, 52], [5, 38, 43], [6, 10, 16], [7, 63, 69], [8, 15, 23], [9, 44, 53], [11, 34, 45], [12, 14, 26], [13, 27, 40], [18, 31, 49], [19, 42, 61], [21, 51, 67], [22, 55, 62], [24, 56, 59], [25, 46, 68], [28, 30, 58], [29, 37, 66], [32, 47, 60], [33, 41, 65], [35, 50, 54], [36, 39, 64]], "141": [[3, 6, 9], [4, 50, 54], [5, 62, 67], [7, 14, 21], [8, 51, 59], [10, 38, 48], [11, 46, 57], [12, 44, 56], [13, 55, 68], [15, 19, 34], [16, 27, 43], [17, 23, 40], [18, 45, 63], [20, 29, 49], [22, 25, 47], [24, 36, 60], [26, 35, 61], [28, 37, 65], [30, 53, 58], [31, 41, 69], [32, 39, 70], [33, 42, 66]], "143": [[3, 54, 57], [4, 38, 42], [5, 53, 58], [6, 10, 16], [7, 62, 69], [8, 63, 71], [9, 32, 41], [11, 48, 59], [12, 19, 31], [13, 36, 49], [14, 64, 65], [15, 30, 45], [17, 50, 67], [18, 43, 61], [20, 24, 44], [21, 26, 47], [22, 33, 55], [23, 28, 51], [25, 52, 66], [27, 29, 56], [34, 39, 70], [35, 40, 68], [37, 46, 60]], "145": [[3, 48, 51], [4, 38, 42], [5, 63, 68], [6, 53, 59], [7, 29, 36], [8, 57, 65], [9, 52, 61], [10, 66, 69], [11, 60, 71], [12, 22, 34], [13, 28, 41], [14, 26, 40], [15, 39, 54], [16, 62, 67], [17, 58, 70], [18, 25, 43], [19, 31, 50], [20, 27, 47], [21, 24, 45], [23, 33, 56], [32, 49, 64], [35, 37, 72], [44, 46, 55]], "147": [[3, 19, 22], [4, 24, 28], [5, 21, 26], [6, 69, 72], [7, 16, 23], [8, 68, 71], [9, 42, 51], [10, 55, 65], [11, 35, 46], [12, 29, 41], [13, 34, 47], [14, 56, 70], [15, 18, 33], [17, 44, 61], [20, 53, 73], [25, 38, 63], [27, 54, 66], [30, 50, 67], [31, 57, 59], [36, 49, 62], [37, 52, 58], [39, 48, 60], [40, 43, 64]], "149": [[3, 39, 42], [4, 43, 47], [5, 8, 13], [6, 57, 63], [7, 27, 34], [9, 61, 70], [10, 54, 64], [11, 24, 35], [12, 41, 53], [14, 15, 29], [16, 49, 65], [17, 59, 73], [18, 60, 71], [19, 48, 67], [20, 55, 74], [21, 25, 46], [22, 30, 52], [23, 33, 56], [26, 36, 62], [28, 44, 72], [31, 50, 68], [32, 37, 69], [38, 45, 66], [40, 51, 58]], "151": [[3, 58, 61], [4, 29, 33], [5, 70, 75], [6, 43, 49], [7, 14, 21], [8, 44, 52], [9, 41, 50], [10, 38, 48], [11, 54, 65], [12, 19, 31], [13, 32, 45], [15, 25, 40], [16, 26, 42], [17, 39, 56], [18, 46, 64], [20, 37, 57], [22, 63, 66], [23, 59, 69], [24, 60, 67], [27, 47, 74], [28, 51, 72], [30, 53, 68], [34, 55, 62], [35, 36, 71]], "153": [[3, 11, 14], [4, 21, 25], [5, 35, 40], [6, 16, 22], [7, 51, 58], [8, 67, 75], [9, 63, 72], [10, 61, 71], [12, 37, 49], [13, 33, 46], [15, 23, 38], [17, 31, 48], [18, 41, 59], [19, 24, 43], [20, 32, 52], [26, 39, 65], [27, 60, 66], [28, 55, 70], [29, 56, 68], [30, 50, 73], [34, 45, 74], [36, 53, 64], [42, 54, 57], [44, 47, 62]], "155": [[3, 44, 47], [4, 66, 70], [5, 63, 68], [6, 9, 15], [7, 13, 20], [8, 38, 46], [10, 17, 27], [11, 56, 67], [12, 22, 34], [14, 48, 62], [16, 58, 74], [18, 35, 53], [19, 26, 45], [21, 33, 54], [23, 59, 73], [24, 60, 71], [25, 55, 75], [28, 29, 57], [30, 49, 76], [31, 41, 72], [32, 37, 69], [36, 42, 77], [39, 52, 64], [40, 50, 65], [43, 51, 61]], "157": [[3, 45, 48], [4, 51, 55], [5, 23, 28], [6, 65, 71], [7, 54, 61], [8, 68, 76], [9, 63, 72], [10, 32, 42], [11, 27, 38], [12, 21, 33], [13, 30, 43], [14, 17, 31], [15, 69, 73], [16, 46, 62], [18, 41, 59], [19, 34, 53], [20, 47, 67], [22, 36, 58], [24, 56, 77], [25, 50, 75], [26, 57, 74], [29, 37, 66], [35, 52, 70], [39, 40, 78], [44, 49, 64]], "159": [[3, 57, 60], [4, 16, 20], [5, 49, 54], [6, 29, 35], [7, 27, 34], [8, 74, 77], [9, 17, 26], [10, 23, 33], [11, 73, 75], [12, 51, 63], [13, 42, 55], [14, 38, 52], [15, 32, 47], [18, 46, 64], [19, 50, 69], [21, 37, 58], [22, 65, 72], [24, 59, 76], [25, 56, 78], [28, 39, 67], [30, 40, 70], [31, 62, 66], [36, 44, 79], [43, 48, 68], [45, 53, 61]], "161": [[3, 59, 62], [4, 27, 31], [5, 29, 34], [6, 55, 61], [7, 69, 76], [8, 9, 17], [10, 35, 45], [11, 72, 78], [12, 39, 51], [13, 44, 57], [14, 67, 80], [15, 26, 41], [16, 63, 79], [18, 28, 46], [19, 49, 68], [20, 30, 50], [21, 56, 77], [22, 43, 65], [23, 52, 75], [24, 40, 64], [25, 48, 73], [32, 58, 71], [33, 37, 70], [36, 38, 74], [42, 53, 66], [47, 54, 60]], "163": [[3, 49, 52], [4, 58, 62], [5, 68, 73], [6, 55, 61], [7, 19, 26], [8, 15, 23], [9, 76, 78], [10, 43, 53], [11, 40, 51], [12, 67, 79], [13, 20, 33], [14, 16, 30], [17, 63, 80], [18, 24, 42], [21, 35, 56], [22, 32, 54], [25, 64, 74], [27, 59, 77], [28, 41, 69], [29, 36, 65], [31, 39, 70], [34, 47, 81], [37, 60, 66], [38, 50, 75], [44, 48, 71], [45, 46, 72]], "165": [[3, 55, 58], [4, 56, 60], [5, 9, 14], [6, 20, 26], [7, 70, 77], [8, 38, 46], [10, 51, 61], [11, 18, 29], [12, 30, 42], [13, 63, 76], [15, 35, 50], [16, 24, 40], [17, 64, 81], [19, 54, 73], [21, 59, 80], [22, 53, 75], [23, 44, 67], [25, 47, 72], [27, 39, 66], [28, 37, 65], [31, 52, 82], [32, 62, 71], [33, 36, 69], [34, 57, 74], [41, 45, 79], [48, 49, 68]], "167": [[3, 47, 50], [4, 10, 14], [5, 26, 31], [6, 72, 78], [7, 25, 32], [8, 19, 27], [9, 48, 57], [11, 17, 28], [12, 55, 67], [13, 52, 65], [15, 45, 60], [16, 58, 74], [18, 66, 83], [20, 56, 76], [21, 69, 77], [22, 24, 46], [23, 30, 53], [29, 59, 79], [33, 38, 71], [34, 63, 70], [35, 64, 68], [36, 49, 82], [37, 43, 80], [39, 42, 81], [40, 54, 73], [41, 51, 75], [44, 61, 62]], "169": [[3, 67, 70], [4, 6, 10], [5, 17, 22], [7, 14, 21], [8, 37, 45], [9, 59, 68], [11, 58, 69], [12, 54, 66], [13, 28, 41], [15, 48, 63], [16, 76, 77], [18, 38, 56], [19, 32, 51], [20, 44, 64], [23, 60, 83], [24, 26, 50], [25, 65, 79], [27, 53, 80], [29, 55, 84], [30, 43, 73], [31, 40, 71], [33, 62, 74], [34, 57, 78], [35, 47, 82], [36, 61, 72], [39, 49, 81], [42, 52, 75]], "171": [[3, 8, 11], [4, 48, 52], [5, 44, 49], [6, 37, 43], [7, 63, 70], [9, 60, 69], [10, 29, 39], [12, 38, 50], [13, 67, 80], [14, 71, 85], [15, 18, 33], [16, 77, 78], [17, 47, 64], [19, 65, 84], [20, 61, 81], [21, 62, 83], [22, 31, 53], [23, 34, 57], [24, 55, 79], [25, 26, 51], [27, 41, 68], [28, 46, 74], [30, 45, 75], [32, 40, 72], [35, 54, 82], [36, 59, 76], [42, 56, 73]], "173": [[3, 8, 11], [4, 16, 20], [5, 58, 63], [6, 41, 47], [7, 12, 19], [9, 40, 49], [10, 65, 75], [13, 56, 69], [14, 74, 85], [15, 33, 48], [17, 28, 45], [18, 71, 84], [21, 22, 43], [23, 32, 55], [24, 73, 76], [25, 61, 86], [26, 27, 53], [29, 39, 68], [30, 50, 80], [31, 60, 82], [34, 62, 77], [35, 66, 72], [36, 59, 78], [37, 57, 79], [38, 54, 81], [42, 64, 67], [44, 46, 83], [51, 52, 70]], "175": [[3, 30, 33], [4, 34, 38], [5, 42, 47], [6, 53, 59], [7, 74, 81], [8, 18, 26], [9, 20, 29], [10, 54, 64], [11, 76, 87], [12, 24, 36], [13, 31, 44], [14, 32, 46], [15, 35, 50], [16, 52, 68], [17, 69, 86], [19, 41, 60], [21, 61, 82], [22, 48, 70], [23, 72, 80], [25, 73, 77], [27, 56, 83], [28, 62, 85], [37, 63, 75], [39, 45, 84], [40, 57, 78], [43, 65, 67], [49, 55, 71], [51, 58, 66]], "177": [[3, 78, 81], [4, 70, 74], [5, 64, 69], [6, 25, 31], [7, 39, 46], [8, 49, 57], [9, 34, 43], [10, 75, 85], [11, 30, 41], [12, 15, 27], [13, 23, 36], [14, 28, 42], [16, 63, 79], [17, 56, 73], [18, 35, 53], [19, 26, 45], [20, 47, 67], [21, 59, 80], [22, 72, 83], [24, 44, 68], [29, 60, 88], [32, 52, 84], [33, 62, 82], [37, 50, 87], [38, 48, 86], [40, 61, 76], [51, 55, 71], [54, 58, 65]], "179": [[3, 59, 62], [4, 76, 80], [5, 40, 45], [6, 30, 36], [7, 12, 19], [8, 27, 35], [9, 52, 61], [10, 43, 53], [11, 70, 81], [13, 37, 50], [14, 20, 34], [15, 23, 38], [16, 33, 49], [17, 78, 84], [18, 72, 89], [21, 48, 69], [22, 71, 86], [24, 67, 88], [25, 57, 82], [26, 39, 65], [28, 64, 87], [29, 54, 83], [31, 73, 75], [32, 47, 79], [41, 44, 85], [42, 63, 74], [46, 56, 77], [51, 60, 68], [55, 58, 66]], "181": [[3, 60, 63], [4, 11, 15], [5, 64, 69], [6, 35, 41], [7, 59, 66], [8, 10, 18], [9, 47, 56], [12, 62, 74], [13, 42, 55], [14, 20, 34], [16, 65, 81], [17, 28, 45], [19, 32, 51], [21, 70, 90], [22, 79, 80], [23, 26, 49], [24, 61, 85], [25, 72, 84], [27, 31, 58], [29, 46, 75], [30, 68, 83], [33, 44, 77], [36, 67, 78], [37, 71, 73], [38, 50, 88], [39, 53, 89], [40, 54, 87], [43, 52, 86], [48, 57, 76]], "183": [[3, 58, 61], [4, 12, 16], [5, 70, 75], [6, 18, 24], [7, 57, 64], [8, 80, 88], [9, 44, 53], [10, 73, 83], [11, 22, 33], [13, 47, 60], [14, 78, 91], [15, 36, 51], [17, 55, 72], [19, 30, 49], [20, 56, 76], [21, 41, 62], [23, 67, 90], [25, 59, 84], [26, 68, 89], [27, 50, 77], [28, 46, 74], [29, 42, 71], [31, 65, 87], [32, 37, 69], [34, 48, 82], [35, 63, 85], [38, 43, 81], [39, 40, 79], [45, 52, 86]], "185": [[3, 58, 61], [4, 71, 75], [5, 88, 92], [6, 12, 18], [7, 30, 37], [8, 41, 49], [9, 45, 54], [10, 17, 27], [11, 42, 53], [13, 74, 87], [14, 55, 69], [15, 47, 62], [16, 48, 64], [19, 72, 91], [20, 32, 52], [21, 35, 56], [22, 24, 46], [23, 79, 83], [25, 60, 85], [26, 63, 89], [28, 77, 80], [29, 39, 68], [31, 73, 81], [33, 51, 84], [34, 44, 78], [36, 67, 82], [38, 57, 90], [40, 59, 86], [43, 66, 76], [50, 65, 70]], "187": [[3, 14, 17], [4, 24, 28], [5, 36, 41], [6, 61, 67], [7, 79, 86], [8, 15, 23], [9, 75, 84], [10, 80, 90], [11, 22, 33], [12, 56, 68], [13, 83, 91], [16, 71, 87], [18, 27, 45], [19, 21, 40], [20, 53, 73], [25, 30, 55], [26, 43, 69], [29, 59, 88], [31, 74, 82], [32, 46, 78], [34, 51, 85], [35, 42, 77], [37, 52, 89], [38, 57, 92], [44, 50, 93], [47, 64, 76], [48, 58, 81], [49, 66, 72], [54, 63, 70], [60, 62, 65]], "189": [[3, 65, 68], [4, 26, 30], [5, 73, 78], [6, 27, 33], [7, 47, 54], [8, 24, 32], [9, 20, 29], [10, 72, 82], [11, 37, 48], [12, 51, 63], [13, 49, 62], [14, 53, 67], [15, 66, 81], [16, 64, 80], [17, 43, 60], [18, 23, 41], [19, 21, 40], [22, 55, 77], [25, 79, 85], [28, 71, 90], [31, 61, 92], [34, 57, 91], [35, 52, 87], [36, 69, 84], [38, 56, 94], [39, 74, 76], [42, 59, 88], [44, 70, 75], [45, 58, 86], [46, 50, 93]], "191": [[3, 13, 16], [4, 65, 69], [5, 20, 25], [6, 60, 66], [7, 82, 89], [8, 33, 41], [9, 29, 38], [10, 12, 22], [11, 87, 93], [14, 36, 50], [15, 75, 90], [17, 68, 85], [18, 24, 42], [19, 28, 47], [21, 58, 79], [23, 73, 95], [26, 77, 88], [27, 30, 57], [31, 52, 83], [32, 78, 81], [34, 63, 94], [35, 39, 74], [37, 43, 80], [40, 44, 84], [45, 46, 91], [48, 51, 92], [49, 56, 86], [53, 62, 76], [54, 67, 70], [55, 64, 72], [59, 61, 71]], "193": [[3, 47, 50], [4, 19, 23], [5, 25, 30], [6, 66, 72], [7, 80, 87], [8, 49, 57], [9, 29, 38], [10, 81, 91], [11, 21, 32], [12, 52, 64], [13, 45, 58], [14, 82, 96], [15, 53, 68], [16, 88, 89], [17, 42, 59], [18, 76, 94], [20, 83, 90], [22, 78, 93], [24, 61, 85], [26, 60, 86], [27, 65, 92], [28, 39, 67], [31, 40, 71], [33, 46, 79], [34, 35, 69], [36, 37, 73], [41, 43, 84], [44, 51, 95], [48, 70, 75], [54, 62, 77], [56, 63, 74]], "195": [[3, 75, 78], [4, 54, 58], [5, 33, 38], [6, 50, 56], [7, 88, 95], [8, 18, 26], [9, 83, 92], [10, 72, 82], [11, 73, 84], [12, 43, 55], [13, 51, 64], [14, 32, 46], [15, 24, 39], [16, 86, 93], [17, 87, 91], [19, 80, 96], [20, 85, 90], [21, 42, 63], [22, 25, 47], [23, 44, 67], [27, 74, 94], [28, 31, 59], [29, 68, 97], [30, 35, 65], [34, 36, 70], [37, 40, 77], [41, 48, 89], [45, 71, 79], [53, 61, 81], [57, 62, 76], [60, 66, 69]], "197": [[3, 33, 36], [4, 78, 82], [5, 12, 17], [6, 14, 20], [7, 84, 91], [8, 67, 75], [9, 48, 57], [10, 31, 41], [11, 13, 24], [15, 80, 95], [16, 88, 93], [18, 85, 94], [19, 42, 61], [21, 53, 74], [22, 49, 71], [23, 77, 97], [25, 26, 51], [27, 38, 65], [28, 73, 96], [29, 37, 66], [30, 39, 69], [32, 40, 72], [34, 52, 86], [35, 54, 89], [43, 64, 90], [44, 55, 98], [45, 60, 92], [46, 70, 81], [47, 63, 87], [50, 68, 79], [56, 58, 83], [59, 62, 76]], "199": [[3, 58, 61], [4, 63, 67], [5, 88, 93], [6, 13, 19], [7, 17, 24], [8, 74, 82], [9, 60, 69], [10, 44, 54], [11, 91, 97], [12, 35, 47], [14, 64, 78], [15, 85, 99], [16, 65, 81], [18, 41, 59], [20, 83, 96], [21, 66, 87], [22, 27, 49], [23, 52, 75], [25, 76, 98], [26, 29, 55], [28, 43, 71], [30, 56, 86], [31, 48, 79], [32, 36, 68], [33, 62, 95], [34, 38, 72], [37, 40, 77], [39, 51, 90], [42, 50, 92], [45, 70, 84], [46, 73, 80], [53, 57, 89]], "201": [[3, 50, 53], [4, 36, 40], [5, 46, 51], [6, 31, 37], [7, 57, 64], [8, 84, 92], [9, 60, 69], [10, 32, 42], [11, 86, 97], [12, 58, 70], [13, 83, 96], [14, 20, 34], [15, 72, 87], [16, 19, 35], [17, 74, 91], [18, 76, 94], [21, 82, 98], [22, 25, 47], [23, 85, 93], [24, 88, 89], [26, 49, 75], [27, 79, 95], [28, 39, 67], [29, 48, 77], [30, 43, 73], [33, 38, 71], [41, 59, 100], [44, 55, 99], [45, 66, 90], [52, 68, 81], [56, 65, 80], [61, 62, 78]], "203": [[3, 81, 84], [4, 66, 70], [5, 41, 46], [6, 21, 27], [7, 25, 32], [8, 93, 101], [9, 90, 99], [10, 52, 62], [11, 72, 83], [12, 57, 69], [13, 36, 49], [14, 30, 44], [15, 65, 80], [16, 75, 91], [17, 18, 35], [19, 63, 82], [20, 40, 60], [22, 73, 95], [23, 38, 61], [24, 34, 58], [26, 48, 74], [28, 87, 88], [29, 68, 97], [31, 55, 86], [33, 78, 92], [37, 42, 79], [39, 59, 98], [43, 71, 89], [45, 64, 94], [47, 56, 100], [50, 76, 77], [51, 67, 85], [53, 54, 96]], "205": [[3, 93, 96], [4, 72, 76], [5, 53, 58], [6, 34, 40], [7, 66, 73], [8, 12, 20], [9, 17, 26], [10, 70, 80], [11, 18, 29], [13, 36, 49], [14, 74, 88], [15, 90, 100], [16, 48, 64], [19, 87, 99], [21, 60, 81], [22, 35, 57], [23, 45, 68], [24, 84, 97], [25, 82, 98], [27, 75, 102], [28, 39, 67], [30, 32, 62], [31, 79, 95], [33, 44, 77], [37, 54, 91], [38, 47, 85], [41, 78, 86], [43, 46, 89], [50, 51, 101], [52, 61, 92], [55, 56, 94], [59, 63, 83], [65, 69, 71]], "207": [[3, 18, 21], [4, 44, 48], [5, 57, 62], [6, 23, 29], [7, 58, 65], [8, 85, 93], [9, 54, 63], [10, 86, 96], [11, 81, 92], [12, 95, 100], [13, 34, 47], [14, 91, 102], [15, 88, 103], [16, 53, 69], [17, 20, 37], [19, 22, 41], [24, 49, 73], [25, 50, 75], [26, 45, 71], [27, 28, 55], [30, 36, 66], [31, 51, 82], [32, 38, 70], [33, 80, 94], [35, 64, 99], [39, 79, 89], [40, 83, 84], [42, 56, 98], [43, 74, 90], [46, 60, 101], [52, 77, 78], [59, 61, 87], [67, 68, 72]], "209": [[3, 30, 33], [4, 14, 18], [5, 76, 81], [6, 9, 15], [7, 60, 67], [8, 17, 25], [10, 90, 100], [11, 21, 32], [12, 71, 83], [13, 92, 104], [16, 62, 78], [19, 45, 64], [20, 24, 44], [22, 86, 101], [23, 66, 89], [26, 37, 63], [27, 43, 70], [28, 85, 96], [29, 77, 103], [31, 48, 79], [34, 40, 74], [35, 80, 94], [36, 52, 88], [38, 59, 97], [39, 56, 95], [41, 46, 87], [42, 57, 99], [47, 51, 98], [49, 58, 102], [50, 75, 84], [53, 65, 91], [54, 73, 82], [55, 61, 93], [68, 69, 72]], "21": [[3, 8, 10], [4, 5, 9]], "211": [[3, 59, 62], [4, 47, 51], [5, 9, 14], [6, 98, 104], [7, 33, 40], [8, 76, 84], [10, 67, 77], [11, 69, 80], [12, 25, 37], [13, 26, 39], [15, 58, 73], [16, 29, 45], [17, 57, 74], [18, 63, 81], [19, 49, 68], [20, 70, 90], [21, 65, 86], [22, 61, 83], [23, 66, 89], [24, 79, 103], [27, 88, 96], [28, 43, 71], [30, 42, 72], [31, 75, 105], [32, 60, 92], [34, 53, 87], [35, 85, 91], [36, 82, 93], [38, 78, 95], [41, 56, 97], [44, 50, 94], [46, 64, 101], [48, 52, 100], [54, 55, 102]], "213": [[3, 66, 69], [4, 8, 12], [5, 74, 79], [6, 45, 51], [7, 95, 102], [9, 98, 106], [10, 36, 46], [11, 44, 55], [13, 52, 65], [14, 29, 43], [15, 35, 50], [16, 92, 105], [17, 30, 47], [18, 86, 104], [19, 48, 67], [20, 58, 78], [21, 56, 77], [22, 94, 97], [23, 60, 83], [24, 93, 96], [25, 75, 100], [26, 73, 99], [27, 64, 91], [28, 62, 90], [31, 54, 85], [32, 39, 71], [33, 49, 82], [34, 42, 76], [37, 87, 89], [38, 72, 103], [40, 41, 81], [53, 59, 101], [57, 68, 88], [63, 70, 80]], "215": [[3, 74, 77], [4, 97, 101], [5, 37, 42], [6, 80, 86], [7, 85, 92], [8, 87, 95], [9, 45, 54], [10, 90, 100], [11, 52, 63], [12, 55, 67], [13, 83, 96], [14, 16, 30], [15, 53, 68], [17, 72, 89], [18, 26, 44], [19, 46, 65], [20, 51, 71], [21, 40, 61], [22, 34, 56], [23, 81, 104], [24, 35, 59], [25, 50, 75], [27, 79, 106], [28, 36, 64], [29, 47, 76], [31, 91, 93], [32, 70, 102], [33, 66, 99], [38, 69, 107], [39, 82, 94], [41, 57, 98], [43, 60, 103], [48, 62, 105], [49, 78, 88], [58, 73, 84]], "217": [[3, 41, 44], [4, 55, 59], [5, 84, 89], [6, 36, 42], [7, 27, 34], [8, 93, 101], [9, 73, 82], [10, 67, 77], [11, 18, 29], [12, 88, 100], [13, 50, 63], [14, 21, 35], [15, 99, 103], [16, 33, 49], [17, 40, 57], [19, 28, 47], [20, 61, 81], [22, 90, 105], [23, 62, 85], [24, 30, 54], [25, 94, 98], [26, 71, 97], [31, 45, 76], [32, 79, 106], [37, 65, 102], [38, 70, 108], [39, 83, 95], [43, 64, 107], [46, 75, 96], [48, 56, 104], [51, 74, 92], [53, 78, 86], [58, 72, 87], [60, 66, 91], [68, 69, 80]], "219": [[3, 96, 99], [4, 64, 68], [5, 80, 85], [6, 77, 83], [7, 79, 86], [8, 26, 34], [9, 28, 37], [10, 42, 52], [11, 49, 60], [12, 17, 29], [13, 59, 72], [14, 53, 67], [15, 25, 40], [16, 87, 103], [18, 47, 65], [19, 71, 90], [20, 98, 101], [21, 70, 91], [22, 56, 78], [23, 88, 108], [24, 39, 63], [27, 95, 97], [30, 75, 105], [31, 82, 106], [32, 57, 89], [33, 92, 94], [35, 69, 104], [36, 38, 74], [41, 43, 84], [44, 73, 102], [45, 48, 93], [46, 66, 107], [54, 55, 109], [58, 61, 100], [62, 76, 81]], "221": [[3, 102, 105], [4, 25, 29], [5, 10, 15], [6, 37, 43], [7, 47, 54], [8, 98, 106], [9, 52, 61], [11, 30, 41], [12, 76, 88], [13, 86, 99], [14, 26, 40], [16, 84, 100], [17, 94, 110], [18, 65, 83], [19, 27, 46], [20, 55, 75], [21, 45, 66], [22, 38, 60], [23, 44, 67], [24, 89, 108], [28, 79, 107], [31, 70, 101], [32, 85, 104], [33, 64, 97], [34, 57, 91], [35, 58, 93], [36, 59, 95], [39, 42, 81], [48, 77, 96], [49, 63, 109], [50, 53, 103], [51, 80, 90], [56, 73, 92], [62, 72, 87], [68, 71, 82], [69, 74, 78]], "223": [[3, 12, 15], [4, 51, 55], [5, 61, 66], [6, 92, 98], [7, 27, 34], [8, 96, 104], [9, 72, 81], [10, 46, 56], [11, 58, 69], [13, 94, 107], [14, 88, 102], [16, 49, 65], [17, 73, 90], [18, 22, 40], [19, 78, 97], [20, 32, 52], [21, 91, 111], [23, 80, 103], [24, 84, 108], [25, 93, 105], [26, 53, 79], [28, 35, 63], [29, 41, 70], [30, 71, 101], [31, 64, 95], [33, 43, 76], [36, 38, 74], [37, 48, 85], [39, 44, 83], [42, 57, 99], [45, 68, 110], [47, 62, 109], [50, 67, 106], [54, 82, 87], [59, 75, 89], [60, 77, 86]], "225": [[3, 27, 30], [4, 98, 102], [5, 53, 58], [6, 72, 78], [7, 44, 51], [8, 47, 55], [9, 28, 37], [10, 86, 96], [11, 84, 95], [12, 26, 38], [13, 70, 83], [14, 59, 73], [15, 75, 90], [16, 71, 87], [17, 29, 46], [18, 31, 49], [19, 63, 82], [20, 41, 61], [21, 91, 112], [22, 57, 79], [23, 88, 111], [24, 97, 104], [25, 52, 77], [32, 92, 101], [33, 76, 109], [34, 40, 74], [35, 85, 105], [36, 45, 81], [39, 69, 108], [42, 65, 107], [43, 89, 93], [48, 62, 110], [50, 56, 106], [54, 68, 103], [60, 66, 99], [64, 67, 94]], "227": [[3, 61, 64], [4, 36, 40], [5, 102, 107], [6, 82, 88], [7, 22, 29], [8, 100, 108], [9, 71, 80], [10, 62, 72], [11, 28, 39], [12, 19, 31], [13, 70, 83], [14, 77, 91], [15, 50, 65], [16, 76, 92], [17, 24, 41], [18, 51, 69], [20, 32, 52], [21, 66, 87], [23, 63, 86], [25, 89, 113], [26, 48, 74], [27, 97, 103], [30, 43, 73], [33, 79, 112], [34, 60, 94], [35, 75, 110], [37, 58, 95], [38, 90, 99], [42, 67, 109], [44, 85, 98], [45, 81, 101], [46, 59, 105], [47, 84, 96], [49, 55, 104], [53, 68, 106], [54, 57, 111], [56, 78, 93]], "229": [[3, 5, 8], [4, 63, 67], [6, 52, 58], [7, 108, 114], [9, 44, 53], [10, 96, 106], [11, 94, 105], [12, 48, 60], [13, 19, 32], [14, 29, 43], [15, 34, 49], [16, 74, 90], [17, 99, 113], [18, 62, 80], [20, 69, 89], [21, 33, 54], [22, 46, 68], [23, 27, 50], [24, 101, 104], [25, 40, 65], [26, 56, 82], [28, 83, 111], [30, 36, 66], [31, 72, 103], [35, 77, 112], [37, 73, 110], [38, 84, 107], [39, 81, 109], [41, 88, 100], [42, 51, 93], [45, 86, 98], [47, 55, 102], [57, 85, 87], [59, 79, 91], [61, 71, 97], [64, 70, 95], [75, 76, 78]], "23": [[3, 8, 11], [4, 5, 9], [6, 7, 10]], "231": [[3, 106, 109], [4, 58, 62], [5, 60, 65], [6, 49, 55], [7, 78, 85], [8, 20, 28], [9, 42, 51], [10, 17, 27], [11, 86, 97], [12, 22, 34], [13, 108, 110], [14, 77, 91], [15, 41, 56], [16, 98, 114], [18, 74, 92], [19, 29, 48], [21, 68, 89], [23, 70, 93], [24, 100, 107], [25, 44, 69], [26, 64, 90], [30, 99, 102], [31, 35, 66], [32, 39, 71], [33, 83, 115], [36, 45, 81], [37, 75, 112], [38, 46, 84], [40, 88, 103], [43, 61, 104], [47, 73, 111], [50, 87, 94], [52, 53, 105], [54, 82, 95], [59, 76, 96], [63, 67, 101], [72, 79, 80]], "233": [[3, 10, 13], [4, 94, 98], [5, 100, 105], [6, 25, 31], [7, 83, 90], [8, 66, 74], [9, 47, 56], [11, 60, 71], [12, 72, 84], [14, 40, 54], [15, 107, 111], [16, 36, 52], [17, 21, 38], [18, 78, 96], [19, 20, 39], [22, 101, 110], [23, 80, 103], [24, 89, 113], [26, 82, 108], [27, 68, 95], [28, 29, 57], [30, 67, 97], [32, 61, 93], [33, 44, 77], [34, 85, 114], [35, 46, 81], [37, 65, 102], [41, 45, 86], [42, 73, 115], [43, 69, 112], [48, 76, 109], [49, 50, 99], [51, 53, 104], [55, 87, 91], [58, 59, 116], [62, 79, 92], [63, 64, 106], [70, 75, 88]], "235": [[3, 20, 23], [4, 111, 115], [5, 71, 76], [6, 93, 99], [7, 55, 62], [8, 21, 29], [9, 105, 114], [10, 109, 116], [11, 13, 24], [12, 95, 107], [14, 67, 81], [15, 59, 74], [16, 45, 61], [17, 68, 85], [18, 57, 75], [19, 22, 41], [25, 58, 83], [26, 46, 72], [27, 37, 64], [28, 101, 106], [30, 78, 108], [31, 66, 97], [32, 48, 80], [33, 65, 98], [34, 52, 86], [35, 42, 77], [36, 87, 112], [38, 79, 117], [39, 51, 90], [40, 92, 103], [43, 53, 96], [44, 60, 104], [47, 88, 100], [49, 73, 113], [50, 91, 94], [54, 56, 110], [63, 70, 102], [69, 82, 84]], "237": [[3, 85, 88], [4, 110, 114], [5, 52, 57], [6, 96, 102], [7, 44, 51], [8, 105, 113], [9, 69, 78], [10, 80, 90], [11, 107, 118], [12, 92, 104], [13, 37, 50], [14, 40, 54], [15, 17, 32], [16, 30, 46], [18, 98, 116], [19, 23, 42], [20, 89, 109], [21, 24, 45], [22, 60, 82], [25, 48, 73], [26, 75, 101], [27, 66, 93], [28, 67, 95], [29, 68, 97], [31, 43, 74], [33, 87, 117], [34, 49, 83], [35, 36, 71], [38, 91, 108], [39, 55, 94], [41, 58, 99], [47, 64, 111], [53, 81, 103], [56, 59, 115], [61, 70, 106], [62, 63, 112], [65, 72, 100], [76, 77, 84]], "239": [[3, 107, 110], [4, 32, 36], [5, 10, 15], [6, 24, 30], [7, 81, 88], [8, 66, 74], [9, 114, 116], [11, 98, 109], [12, 91, 103], [13, 29, 42], [14, 104, 118], [16, 57, 73], [17, 21, 38], [18, 78, 96], [19, 82, 101], [20, 23, 43], [22, 58, 80], [25, 37, 62], [26, 85, 111], [27, 34, 61], [28, 51, 79], [31, 39, 70], [33, 67, 100], [35, 87, 117], [40, 93, 106], [41, 49, 90], [44, 76, 119], [45, 52, 97], [46, 59, 105], [47, 48, 95], [50, 63, 113], [53, 92, 94], [54, 77, 108], [55, 60, 115], [56, 71, 112], [64, 86, 89], [65, 75, 99], [68, 69, 102], [72, 83, 84]], "241": [[3, 71, 74], [4, 50, 54], [5, 53, 58], [6, 79, 85], [7, 55, 62], [8, 21, 29], [9, 25, 34], [10, 70, 80], [11, 49, 60], [12, 91, 103], [13, 86, 99], [14, 97, 111], [15, 63, 78], [16, 40, 56], [17, 19, 36], [18, 24, 42], [20, 28, 48], [22, 101, 118], [23, 87, 110], [26, 76, 102], [27, 81, 108], [30, 66, 96], [31, 104, 106], [32, 83, 115], [33, 39, 72], [35, 65, 100], [37, 95, 109], [38, 90, 113], [41, 75, 116], [43, 84, 114], [44, 73, 117], [45, 77, 119], [46, 47, 93], [51, 92, 98], [52, 82, 107], [57, 64, 120], [59, 88, 94], [61, 68, 112], [67, 69, 105]], "243": [[3, 33, 36], [4, 57, 61], [5, 111, 116], [6, 73, 79], [7, 51, 58], [8, 72, 80], [9, 16, 25], [10, 17, 27], [11, 110, 121], [12, 63, 75], [13, 65, 78], [14, 76, 90], [15, 52, 67], [18, 30, 48], [19, 105, 119], [20, 89, 109], [21, 77, 98], [22, 107, 114], [23, 31, 54], [24, 101, 118], [26, 42, 68], [28, 102, 113], [29, 106, 108], [32, 34, 66], [35, 49, 84], [37, 45, 82], [38, 93, 112], [39, 44, 83], [40, 46, 86], [41, 59, 100], [43, 85, 115], [47, 92, 104], [50, 94, 99], [53, 70, 120], [55, 91, 97], [60, 87, 96], [62, 64, 117], [69, 71, 103], [74, 81, 88]], "245": [[3, 76, 79], [4, 40, 44], [5, 94, 99], [6, 17, 23], [7, 28, 35], [8, 61, 69], [9, 15, 24], [10, 109, 119], [11, 110, 121], [12, 50, 62], [13, 75, 88], [14, 63, 77], [16, 80, 96], [18, 46, 64], [19, 97, 116], [20, 71, 91], [21, 83, 104], [22, 105, 118], [25, 65, 90], [26, 27, 53], [29, 93, 122], [30, 38, 68], [31, 41, 72], [32, 98, 115], [33, 87, 120], [34, 39, 73], [36, 103, 106], [37, 52, 89], [42, 92, 111], [43, 58, 101], [45, 55, 100], [47, 85, 113], [48, 54, 102], [49, 82, 114], [51, 56, 107], [57, 60, 117], [59, 74, 112], [66, 84, 95], [67, 70, 108], [78, 81, 86]], "247": [[3, 92, 95], [4, 57, 61], [5, 104, 109], [6, 112, 118], [7, 26, 33], [8, 91, 99], [9, 30, 39], [10, 79, 89], [11, 116, 120], [12, 23, 35], [13, 111, 123], [14, 88, 102], [15, 22, 37], [16, 25, 41], [17, 45, 62], [18, 34, 52], [19, 64, 83], [20, 80, 100], [21, 51, 72], [24, 98, 122], [27, 49, 76], [28, 46, 74], [29, 97, 121], [31, 50, 81], [32, 82, 114], [36, 48, 84], [38, 56, 94], [40, 68, 108], [42, 77, 119], [43, 60, 103], [44, 66, 110], [47, 58, 105], [53, 93, 101], [54, 63, 117], [55, 86, 106], [59, 75, 113], [65, 67, 115], [69, 71, 107], [70, 87, 90], [73, 78, 96]], "249": [[3, 69, 72], [4, 6, 10], [5, 100, 105], [7, 64, 71], [8, 60, 68], [9, 88, 97], [11, 73, 84], [12, 22, 34], [13, 80, 93], [14, 81, 95], [15, 46, 61], [16, 29, 45], [17, 20, 37], [18, 32, 50], [19, 82, 101], [21, 108, 120], [23, 63, 86], [24, 70, 94], [25, 96, 121], [26, 28, 54], [27, 85, 112], [30, 106, 113], [31, 44, 75], [33, 58, 91], [35, 42, 77], [36, 83, 119], [38, 66, 104], [39, 99, 111], [40, 74, 114], [41, 76, 117], [43, 79, 122], [47, 87, 115], [48, 78, 123], [49, 98, 102], [51, 89, 109], [52, 55, 107], [53, 57, 110], [56, 62, 118], [59, 65, 124], [67, 90, 92]], "25": [[3, 5, 8], [4, 7, 11], [6, 9, 10]], "251": [[3, 102, 105], [4, 123, 124], [5, 109, 114], [6, 35, 41], [7, 70, 77], [8, 84, 92], [9, 15, 24], [10, 87, 97], [11, 65, 76], [12, 42, 54], [13, 17, 30], [14, 68, 82], [16, 88, 104], [18, 85, 103], [19, 96, 115], [20, 26, 46], [21, 80, 101], [22, 78, 100], [23, 37, 60], [25, 95, 120], [27, 79, 106], [28, 44, 72], [29, 61, 90], [31, 91, 122], [32, 81, 113], [33, 93, 125], [34, 74, 108], [36, 50, 86], [38, 69, 107], [39, 71, 110], [40, 49, 89], [43, 51, 94], [45, 53, 98], [47, 52, 99], [48, 64, 112], [55, 75, 121], [56, 63, 119], [57, 83, 111], [58, 59, 117], [62, 73, 116], [66, 67, 118]], "253": [[3, 56, 59], [4, 22, 26], [5, 110, 115], [6, 80, 86], [7, 87, 94], [8, 58, 66], [9, 46, 55], [10, 41, 51], [11, 53, 64], [12, 101, 113], [13, 85, 98], [14, 25, 39], [15, 117, 121], [16, 76, 92], [17, 97, 114], [18, 102, 120], [19, 30, 49], [20, 27, 47], [21, 62, 83], [23, 106, 124], [24, 33, 57], [28, 68, 96], [29, 48, 77], [31, 88, 119], [32, 109, 112], [34, 50, 84], [35, 38, 73], [36, 72, 108], [37, 91, 125], [40, 71, 111], [42, 89, 122], [43, 60, 103], [44, 74, 118], [45, 82, 126], [52, 78, 123], [54, 95, 104], [61, 93, 99], [63, 90, 100], [65, 81, 107], [67, 70, 116], [69, 79, 105]], "255": [[3, 17, 20], [4, 83, 87], [5, 69, 74], [6, 120, 126], [7, 22, 29], [8, 99, 107], [9, 61, 70], [10, 86, 96], [11, 46, 57], [12, 14, 26], [13, 91, 104], [15, 49, 64], [16, 112, 127], [18, 48, 66], [19, 60, 79], [21, 30, 51], [23, 95, 118], [24, 109, 122], [25, 111, 119], [27, 75, 102], [28, 44, 72], [31, 93, 124], [32, 84, 116], [33, 73, 106], [34, 37, 71], [35, 97, 123], [36, 40, 76], [38, 100, 117], [39, 82, 121], [41, 47, 88], [42, 56, 98], [43, 58, 101], [45, 80, 125], [50, 65, 115], [52, 53, 105], [54, 59, 113], [55, 92, 108], [62, 90, 103], [63, 78, 114], [68, 77, 110], [81, 85, 89]], "257": [[3, 118, 121], [4, 98, 102], [5, 101, 106], [6, 83, 89], [7, 117, 124], [8, 70, 78], [9, 49, 58], [10, 69, 79], [11, 14, 25], [12, 110, 122], [13, 46, 59], [15, 66, 81], [16, 47, 63], [17, 34, 51], [18, 86, 104], [19, 48, 67], [20, 36, 56], [21, 109, 127], [22, 71, 93], [23, 41, 64], [24, 38, 62], [26, 103, 128], [27, 92, 119], [28, 68, 96], [29, 43, 72], [30, 45, 75], [31, 95, 126], [32, 100, 125], [33, 108, 116], [35, 50, 85], [37, 40, 77], [39, 107, 111], [42, 55, 97], [44, 61, 105], [52, 91, 114], [53, 84, 120], [54, 88, 115], [57, 87, 113], [60, 74, 123], [65, 80, 112], [73, 90, 94], [76, 82, 99]], "259": [[3, 58, 61], [4, 92, 96], [5, 24, 29], [6, 82, 88], [7, 16, 23], [8, 20, 28], [9, 47, 56], [10, 67, 77], [11, 32, 43], [12, 86, 98], [13, 68, 81], [14, 79, 93], [15, 89, 104], [17, 31, 48], [18, 114, 127], [19, 105, 124], [21, 73, 94], [22, 116, 121], [25, 85, 110], [26, 102, 128], [27, 76, 103], [30, 106, 123], [33, 84, 117], [34, 57, 91], [35, 74, 109], [36, 72, 108], [37, 46, 83], [38, 59, 97], [39, 90, 129], [40, 78, 118], [41, 99, 119], [42, 45, 87], [44, 63, 107], [49, 62, 111], [50, 51, 101], [52, 70, 122], [53, 80, 126], [54, 66, 120], [55, 60, 115], [64, 95, 100], [65, 69, 125], [71, 75, 113]], "261": [[3, 20, 23], [4, 34, 38], [5, 27, 32], [6, 123, 129], [7, 120, 127], [8, 110, 118], [9, 55, 64], [10, 25, 35], [11, 59, 70], [12, 101, 113], [13, 102, 115], [14, 67, 81], [15, 122, 124], [16, 91, 107], [17, 29, 46], [18, 75, 93], [19, 39, 58], [21, 87, 108], [22, 78, 100], [24, 62, 86], [26, 31, 57], [28, 48, 76], [30, 105, 126], [33, 97, 130], [36, 41, 77], [37, 47, 84], [40, 56, 96], [42, 103, 116], [43, 52, 95], [44, 73, 117], [45, 83, 128], [49, 60, 109], [50, 69, 119], [51, 104, 106], [53, 94, 114], [54, 71, 125], [61, 88, 112], [65, 85, 111], [68, 72, 121], [74, 89, 98], [79, 90, 92], [80, 82, 99]], "263": [[3, 60, 63], [4, 49, 53], [5, 91, 96], [6, 76, 82], [7, 97, 104], [8, 87, 95], [9, 126, 128], [10, 64, 74], [11, 122, 130], [12, 17, 29], [13, 75, 88], [14, 51, 65], [15, 33, 48], [16, 39, 55], [18, 27, 45], [19, 94, 113], [20, 59, 79], [21, 117, 125], [22, 77, 99], [23, 86, 109], [24, 119, 120], [25, 42, 67], [26, 106, 131], [28, 73, 101], [30, 81, 111], [31, 71, 102], [32, 110, 121], [34, 84, 118], [35, 54, 89], [36, 69, 105], [37, 61, 98], [38, 40, 78], [41, 93, 129], [43, 80, 123], [44, 83, 127], [46, 66, 112], [47, 68, 115], [50, 58, 108], [52, 72, 124], [56, 100, 107], [57, 92, 114], [62, 85, 116], [70, 90, 103]], "265": [[3, 55, 58], [4, 21, 25], [5, 89, 94], [6, 111, 117], [7, 103, 110], [8, 49, 57], [9, 122, 131], [10, 73, 83], [11, 95, 106], [12, 64, 76], [13, 48, 61], [14, 121, 130], [15, 70, 85], [16, 124, 125], [17, 33, 50], [18, 60, 78], [19, 108, 127], [20, 42, 62], [22, 53, 75], [23, 77, 100], [24, 69, 93], [26, 107, 132], [27, 44, 71], [28, 87, 115], [29, 67, 96], [30, 35, 65], [31, 74, 105], [32, 81, 113], [34, 54, 88], [36, 82, 118], [37, 47, 84], [38, 91, 129], [39, 112, 114], [40, 102, 123], [41, 68, 109], [43, 56, 99], [45, 52, 97], [46, 80, 126], [51, 86, 128], [59, 90, 116], [63, 98, 104], [66, 79, 120], [72, 92, 101]], "267": [[3, 13, 16], [4, 71, 75], [5, 12, 17], [6, 20, 26], [7, 69, 76], [8, 126, 133], [9, 31, 40], [10, 22, 32], [11, 98, 109], [14, 94, 108], [15, 42, 57], [18, 87, 105], [19, 102, 121], [21, 116, 130], [23, 61, 84], [24, 48, 72], [25, 45, 70], [27, 79, 106], [28, 63, 91], [29, 33, 62], [30, 66, 96], [34, 113, 120], [35, 101, 131], [36, 92, 128], [37, 82, 119], [38, 97, 132], [39, 88, 127], [41, 58, 99], [43, 100, 124], [44, 59, 103], [46, 77, 123], [47, 65, 112], [49, 89, 129], [50, 54, 104], [51, 56, 107], [52, 90, 125], [55, 95, 117], [60, 85, 122], [64, 93, 110], [67, 86, 114], [68, 81, 118], [73, 83, 111], [74, 78, 115]], "269": [[3, 127, 130], [4, 66, 70], [5, 56, 61], [6, 113, 119], [7, 20, 27], [8, 28, 36], [9, 48, 57], [10, 53, 63], [11, 117, 128], [12, 40, 52], [13, 125, 131], [14, 81, 95], [15, 94, 109], [16, 34, 50], [17, 82, 99], [18, 67, 85], [19, 68, 87], [21, 112, 133], [22, 32, 54], [23, 100, 123], [24, 64, 88], [25, 79, 104], [26, 77, 103], [29, 55, 84], [30, 86, 116], [31, 41, 72], [33, 96, 129], [35, 102, 132], [37, 43, 80], [38, 51, 89], [39, 75, 114], [42, 76, 118], [44, 91, 134], [45, 65, 110], [46, 97, 126], [47, 101, 121], [49, 73, 122], [58, 105, 106], [59, 90, 120], [60, 98, 111], [62, 92, 115], [69, 93, 107], [71, 74, 124], [78, 83, 108]], "27": [[3, 11, 13], [4, 5, 9], [7, 8, 12]], "271": [[3, 7, 10], [4, 81, 85], [5, 72, 77], [6, 24, 30], [8, 40, 48], [9, 98, 107], [11, 41, 52], [12, 89, 101], [13, 21, 34], [14, 35, 49], [15, 119, 134], [16, 100, 116], [17, 62, 79], [18, 69, 87], [19, 103, 122], [20, 91, 111], [22, 118, 131], [23, 33, 56], [25, 104, 129], [26, 64, 90], [27, 28, 55], [29, 68, 97], [31, 61, 92], [32, 80, 112], [36, 74, 110], [37, 96, 133], [38, 57, 95], [39, 115, 117], [42, 86, 128], [43, 65, 108], [44, 106, 121], [45, 78, 123], [46, 67, 113], [47, 88, 135], [50, 94, 127], [51, 73, 124], [53, 93, 125], [54, 66, 120], [58, 99, 114], [59, 71, 130], [60, 102, 109], [63, 76, 132], [70, 75, 126], [82, 84, 105]], "273": [[3, 94, 97], [4, 70, 74], [5, 132, 136], [6, 90, 96], [7, 57, 64], [8, 17, 25], [9, 124, 133], [10, 106, 116], [11, 39, 50], [12, 40, 52], [13, 45, 58], [14, 98, 112], [15, 73, 88], [16, 127, 130], [18, 104, 122], [19, 59, 78], [20, 51, 71], [21, 72, 93], [22, 38, 60], [23, 68, 91], [24, 76, 100], [26, 119, 128], [27, 107, 134], [28, 67, 95], [29, 121, 123], [30, 75, 105], [31, 79, 110], [32, 48, 80], [33, 82, 115], [34, 113, 126], [35, 109, 129], [36, 63, 99], [37, 65, 102], [41, 43, 84], [42, 83, 125], [44, 87, 131], [46, 62, 108], [47, 56, 103], [49, 89, 135], [53, 61, 114], [54, 66, 120], [55, 101, 117], [69, 86, 118], [77, 85, 111]], "275": [[3, 106, 109], [4, 14, 18], [5, 48, 53], [6, 33, 39], [7, 73, 80], [8, 77, 85], [9, 43, 52], [10, 12, 22], [11, 107, 118], [13, 100, 113], [15, 74, 89], [16, 115, 131], [17, 126, 132], [19, 68, 87], [20, 108, 128], [21, 25, 46], [23, 76, 99], [24, 121, 130], [26, 94, 120], [27, 69, 96], [28, 111, 136], [29, 104, 133], [30, 116, 129], [31, 81, 112], [32, 34, 66], [35, 60, 95], [36, 91, 127], [37, 41, 78], [38, 44, 82], [40, 83, 123], [42, 50, 92], [45, 93, 137], [47, 56, 103], [49, 65, 114], [51, 54, 105], [55, 70, 125], [57, 101, 117], [58, 61, 119], [59, 63, 122], [62, 72, 134], [64, 71, 135], [67, 84, 124], [75, 98, 102], [79, 86, 110], [88, 90, 97]], "277": [[3, 88, 91], [4, 32, 36], [5, 70, 75], [6, 17, 23], [7, 14, 21], [8, 105, 113], [9, 107, 116], [10, 96, 106], [11, 67, 78], [12, 60, 72], [13, 20, 33], [15, 50, 65], [16, 43, 59], [18, 81, 99], [19, 34, 53], [22, 111, 133], [24, 28, 52], [25, 109, 134], [26, 93, 119], [27, 97, 124], [29, 44, 73], [30, 46, 76], [31, 101, 132], [35, 114, 128], [37, 47, 84], [38, 92, 130], [39, 51, 90], [40, 95, 135], [41, 85, 126], [42, 87, 129], [45, 77, 122], [48, 98, 131], [49, 103, 125], [54, 102, 121], [55, 83, 138], [56, 61, 117], [57, 66, 123], [58, 79, 137], [62, 74, 136], [63, 104, 110], [64, 86, 127], [68, 89, 120], [69, 100, 108], [71, 94, 112], [80, 82, 115]], "279": [[3, 131, 134], [4, 112, 116], [5, 108, 113], [6, 16, 22], [7, 132, 139], [8, 73, 81], [9, 34, 43], [10, 83, 93], [11, 111, 122], [12, 124, 136], [13, 88, 101], [14, 35, 49], [15, 59, 74], [17, 44, 61], [18, 105, 123], [19, 27, 46], [20, 32, 52], [21, 71, 92], [23, 79, 102], [24, 58, 82], [25, 26, 51], [28, 41, 69], [29, 100, 129], [30, 95, 125], [31, 78, 109], [33, 77, 110], [36, 85, 121], [37, 62, 99], [38, 53, 91], [39, 65, 104], [40, 54, 94], [42, 84, 126], [45, 114, 120], [47, 90, 137], [48, 80, 128], [50, 57, 107], [55, 97, 127], [60, 86, 133], [63, 67, 130], [64, 96, 119], [66, 98, 115], [68, 76, 135], [70, 103, 106], [72, 89, 118], [75, 87, 117]], "281": [[3, 102, 105], [4, 116, 120], [5, 27, 32], [6, 61, 67], [7, 49, 56], [8, 101, 109], [9, 73, 82], [10, 33, 43], [11, 81, 92], [12, 85, 97], [13, 64, 77], [14, 17, 31], [15, 117, 132], [16, 28, 44], [18, 60, 78], [19, 70, 89], [20, 54, 74], [21, 119, 140], [22, 124, 135], [23, 65, 88], [24, 115, 139], [25, 108, 133], [26, 69, 95], [29, 118, 134], [30, 121, 130], [34, 50, 84], [35, 51, 86], [36, 75, 111], [37, 59, 96], [38, 87, 125], [39, 113, 129], [40, 66, 106], [41, 52, 93], [42, 62, 104], [45, 110, 126], [46, 98, 137], [47, 112, 122], [48, 90, 138], [53, 83, 136], [55, 72, 127], [57, 71, 128], [58, 100, 123], [63, 68, 131], [76, 91, 114], [79, 99, 103], [80, 94, 107]], "283": [[3, 111, 114], [4, 106, 110], [5, 126, 131], [6, 7, 13], [8, 82, 90], [9, 67, 76], [10, 69, 79], [11, 74, 85], [12, 59, 71], [14, 115, 129], [15, 45, 60], [16, 117, 133], [17, 107, 124], [18, 34, 52], [19, 44, 63], [20, 33, 53], [21, 130, 132], [22, 99, 121], [23, 86, 109], [24, 40, 64], [25, 103, 128], [26, 94, 120], [27, 119, 137], [28, 61, 89], [29, 39, 68], [30, 70, 100], [31, 77, 108], [32, 66, 98], [35, 104, 139], [36, 65, 101], [37, 97, 134], [38, 87, 125], [41, 47, 88], [42, 96, 138], [43, 49, 92], [46, 72, 118], [48, 95, 140], [50, 62, 112], [51, 91, 141], [54, 102, 127], [55, 105, 123], [56, 57, 113], [58, 78, 136], [73, 75, 135], [80, 81, 122], [83, 84, 116]], "285": [[3, 78, 81], [4, 56, 60], [5, 74, 79], [6, 66, 72], [7, 89, 96], [8, 110, 118], [9, 14, 23], [10, 12, 22], [11, 46, 57], [13, 20, 33], [15, 129, 141], [16, 48, 64], [17, 44, 61], [18, 29, 47], [19, 102, 121], [21, 107, 128], [24, 77, 101], [25, 84, 109], [26, 126, 133], [27, 42, 69], [28, 103, 131], [30, 43, 73], [31, 52, 83], [32, 54, 86], [34, 124, 127], [35, 59, 94], [36, 80, 116], [37, 114, 134], [38, 67, 105], [39, 100, 139], [40, 95, 135], [41, 99, 140], [45, 63, 108], [49, 76, 125], [50, 98, 137], [51, 85, 136], [53, 112, 120], [55, 111, 119], [58, 104, 123], [62, 91, 132], [65, 90, 130], [68, 75, 142], [70, 93, 122], [71, 97, 117], [82, 88, 115], [87, 92, 106]], "287": [[3, 98, 101], [4, 67, 71], [5, 121, 126], [6, 54, 60], [7, 93, 100], [8, 16, 24], [9, 108, 117], [10, 72, 82], [11, 42, 53], [12, 129, 141], [13, 77, 90], [14, 35, 49], [15, 135, 137], [17, 45, 62], [18, 122, 140], [19, 95, 114], [20, 50, 70], [21, 44, 65], [22, 30, 52], [23, 41, 64], [25, 109, 134], [26, 78, 104], [27, 83, 110], [28, 56, 84], [29, 51, 80], [31, 118, 138], [32, 75, 107], [33, 111, 143], [34, 96, 130], [36, 112, 139], [37, 119, 131], [38, 86, 124], [39, 48, 87], [40, 92, 132], [43, 63, 106], [46, 116, 125], [47, 58, 105], [55, 73, 128], [57, 79, 136], [59, 74, 133], [61, 103, 123], [66, 94, 127], [68, 99, 120], [69, 76, 142], [81, 91, 115], [85, 89, 113], [88, 97, 102]], "289": [[3, 94, 97], [4, 105, 109], [5, 34, 39], [6, 76, 82], [7, 103, 110], [8, 69, 77], [9, 106, 115], [10, 41, 51], [11, 111, 122], [12, 92, 104], [13, 65, 78], [14, 132, 143], [15, 33, 48], [16, 56, 72], [17, 29, 46], [18, 24, 42], [19, 49, 68], [20, 53, 73], [21, 121, 142], [22, 113, 135], [23, 58, 81], [25, 30, 55], [26, 64, 90], [27, 40, 67], [28, 80, 108], [31, 44, 75], [32, 93, 125], [35, 126, 128], [36, 71, 107], [37, 102, 139], [38, 124, 127], [43, 88, 131], [45, 85, 130], [47, 87, 134], [50, 79, 129], [52, 101, 136], [54, 116, 119], [57, 95, 137], [59, 112, 118], [60, 96, 133], [61, 83, 144], [62, 89, 138], [63, 86, 140], [66, 100, 123], [70, 99, 120], [74, 98, 117], [84, 91, 114]], "29": [[3, 7, 10], [4, 8, 12], [5, 11, 13], [6, 9, 14]], "291": [[3, 37, 40], [4, 25, 29], [5, 63, 68], [6, 85, 91], [7, 141, 143], [8, 120, 128], [9, 53, 62], [10, 72, 82], [11, 38, 49], [12, 123, 135], [13, 30, 43], [14, 28, 42], [15, 52, 67], [16, 118, 134], [17, 108, 125], [18, 127, 145], [19, 32, 51], [20, 101, 121], [21, 33, 54], [22, 77, 99], [23, 70, 93], [24, 113, 137], [26, 69, 95], [27, 75, 102], [31, 86, 117], [34, 81, 115], [35, 59, 94], [36, 83, 119], [39, 105, 144], [41, 114, 136], [44, 107, 140], [45, 116, 130], [46, 96, 142], [47, 106, 138], [48, 111, 132], [50, 60, 110], [55, 57, 112], [56, 73, 129], [58, 64, 122], [61, 65, 126], [66, 92, 133], [71, 89, 131], [74, 78, 139], [80, 87, 124], [84, 98, 109], [88, 100, 103], [90, 97, 104]], "293": [[3, 66, 69], [4, 91, 95], [5, 128, 133], [6, 41, 47], [7, 49, 56], [8, 53, 61], [9, 110, 119], [10, 86, 96], [11, 16, 27], [12, 97, 109], [13, 137, 143], [14, 99, 113], [15, 29, 44], [17, 37, 54], [18, 84, 102], [19, 87, 106], [20, 125, 145], [21, 93, 114], [22, 85, 107], [23, 123, 146], [24, 118, 142], [25, 127, 141], [26, 52, 78], [28, 103, 131], [30, 58, 88], [31, 80, 111], [32, 76, 108], [33, 79, 112], [34, 120, 139], [35, 94, 129], [36, 81, 117], [38, 83, 121], [39, 59, 98], [40, 115, 138], [42, 62, 104], [43, 57, 100], [45, 90, 135], [46, 55, 101], [48, 74, 122], [50, 82, 132], [51, 65, 116], [60, 70, 130], [63, 71, 134], [64, 105, 124], [67, 73, 140], [68, 89, 136], [72, 77, 144], [75, 92, 126]], "295": [[3, 104, 107], [4, 66, 70], [5, 51, 56], [6, 8, 14], [7, 124, 131], [9, 121, 130], [10, 37, 47], [11, 138, 146], [12, 117, 129], [13, 139, 143], [15, 100, 115], [16, 86, 102], [17, 52, 69], [18, 57, 75], [19, 29, 48], [20, 33, 53], [21, 71, 92], [22, 89, 111], [23, 97, 120], [24, 103, 127], [25, 126, 144], [26, 34, 60], [27, 45, 72], [28, 112, 140], [30, 46, 76], [31, 94, 125], [32, 87, 119], [35, 58, 93], [36, 63, 99], [38, 41, 79], [39, 67, 106], [40, 88, 128], [42, 49, 91], [43, 110, 142], [44, 114, 137], [50, 84, 134], [54, 59, 113], [55, 80, 135], [61, 101, 133], [62, 74, 136], [64, 108, 123], [65, 83, 147], [68, 105, 122], [73, 77, 145], [78, 85, 132], [81, 98, 116], [82, 95, 118], [90, 96, 109]], "297": [[3, 60, 63], [4, 6, 10], [5, 47, 52], [7, 68, 75], [8, 98, 106], [9, 135, 144], [11, 15, 26], [12, 100, 112], [13, 110, 123], [14, 129, 143], [16, 24, 40], [17, 50, 67], [18, 23, 41], [19, 35, 54], [20, 127, 147], [21, 44, 65], [22, 82, 104], [25, 83, 108], [27, 69, 96], [28, 102, 130], [29, 117, 146], [30, 81, 111], [31, 126, 140], [32, 93, 125], [33, 39, 72], [34, 99, 133], [36, 80, 116], [37, 55, 92], [38, 84, 122], [42, 45, 87], [43, 115, 139], [46, 120, 131], [48, 89, 137], [49, 64, 113], [51, 90, 141], [53, 56, 109], [57, 62, 119], [58, 118, 121], [59, 114, 124], [61, 94, 142], [66, 103, 128], [70, 78, 148], [71, 88, 138], [73, 79, 145], [74, 91, 132], [76, 85, 136], [77, 86, 134], [95, 97, 105]], "299": [[3, 65, 68], [4, 44, 48], [5, 92, 97], [6, 88, 94], [7, 137, 144], [8, 47, 55], [9, 129, 138], [10, 121, 131], [11, 26, 37], [12, 71, 83], [13, 115, 128], [14, 90, 104], [15, 132, 147], [16, 25, 41], [17, 64, 81], [18, 34, 52], [19, 72, 91], [20, 76, 96], [21, 32, 53], [22, 95, 117], [23, 103, 126], [24, 122, 146], [27, 29, 56], [28, 106, 134], [30, 127, 142], [31, 125, 143], [33, 78, 111], [35, 50, 85], [36, 112, 148], [38, 39, 77], [40, 69, 109], [42, 51, 93], [43, 62, 105], [45, 100, 145], [46, 84, 130], [49, 74, 123], [54, 110, 135], [57, 101, 141], [58, 66, 124], [59, 107, 133], [60, 79, 139], [61, 75, 136], [63, 87, 149], [67, 114, 118], [70, 113, 116], [73, 86, 140], [80, 99, 120], [82, 98, 119], [89, 102, 108]], "301": [[3, 100, 103], [4, 22, 26], [5, 24, 29], [6, 30, 36], [7, 108, 115], [8, 104, 112], [9, 110, 119], [10, 136, 146], [11, 68, 79], [12, 142, 147], [13, 44, 57], [14, 18, 32], [15, 126, 141], [16, 129, 145], [17, 84, 101], [19, 62, 81], [20, 73, 93], [21, 106, 127], [23, 67, 90], [25, 34, 59], [27, 65, 92], [28, 86, 114], [31, 97, 128], [33, 52, 85], [35, 83, 118], [37, 111, 148], [38, 64, 102], [39, 43, 82], [40, 122, 139], [41, 91, 132], [42, 56, 98], [45, 71, 116], [46, 75, 121], [47, 66, 113], [48, 89, 137], [49, 94, 143], [50, 117, 134], [51, 99, 150], [53, 123, 125], [54, 107, 140], [55, 69, 124], [58, 77, 135], [60, 78, 138], [61, 88, 149], [63, 105, 133], [70, 87, 144], [72, 109, 120], [74, 96, 131], [76, 95, 130]], "31": [[3, 9, 12], [4, 7, 11], [5, 8, 13], [6, 10, 15]], "33": [[3, 14, 16], [4, 9, 13], [5, 7, 12], [8, 10, 15]], "35": [[3, 12, 15], [4, 9, 13], [5, 11, 16], [6, 8, 14], [7, 10, 17]], "37": [[3, 4, 7], [5, 12, 17], [6, 15, 16], [8, 11, 18], [10, 13, 14]], "39": [[3, 7, 10], [4, 13, 17], [5, 9, 14], [6, 15, 18], [8, 12, 19]], "41": [[3, 13, 16], [4, 5, 9], [6, 11, 17], [7, 14, 20], [8, 15, 18], [10, 12, 19]], "43": [[3, 6, 9], [4, 18, 21], [5, 15, 20], [7, 10, 17], [8, 11, 19], [13, 14, 16]], "45": [[3, 19, 22], [4, 9, 13], [5, 12, 17], [6, 10, 16], [7, 8, 15], [11, 14, 20]], "47": [[3, 13, 16], [4, 6, 10], [5, 19, 23], [7, 11, 18], [8, 14, 22], [9, 17, 21], [12, 15, 20]], "49": [[3, 6, 9], [4, 21, 24], [5, 13, 18], [7, 16, 23], [8, 11, 19], [10, 17, 22], [14, 15, 20]], "51": [[3, 8, 11], [4, 6, 10], [5, 16, 21], [7, 12, 19], [9, 18, 24], [13, 15, 23], [14, 17, 20]], "53": [[3, 10, 13], [4, 19, 23], [5, 22, 26], [6, 11, 17], [7, 8, 15], [9, 20, 24], [12, 16, 25], [14, 18, 21]], "55": [[3, 15, 18], [4, 23, 27], [5, 7, 12], [6, 19, 25], [8, 14, 22], [9, 11, 20], [10, 21, 24], [13, 16, 26]], "57": [[3, 5, 8], [4, 12, 16], [6, 20, 26], [7, 11, 18], [9, 13, 22], [10, 23, 24], [14, 15, 28], [17, 19, 21]], "59": [[3, 23, 26], [4, 11, 15], [5, 19, 24], [6, 10, 16], [7, 22, 29], [8, 12, 20], [9, 18, 27], [13, 21, 25], [14, 17, 28]], "61": [[3, 16, 19], [4, 14, 18], [5, 21, 26], [6, 7, 13], [8, 23, 30], [9, 20, 29], [10, 17, 27], [11, 22, 28], [12, 24, 25]], "63": [[3, 9, 12], [4, 27, 31], [5, 16, 21], [6, 22, 28], [7, 17, 24], [8, 25, 30], [10, 13, 23], [11, 15, 26], [14, 20, 29]], "65": [[3, 21, 24], [4, 12, 16], [5, 26, 31], [6, 9, 15], [7, 13, 20], [8, 19, 27], [10, 22, 32], [11, 25, 29], [14, 23, 28], [17, 18, 30]], "67": [[3, 15, 18], [4, 30, 33], [5, 11, 16], [6, 23, 29], [7, 13, 20], [8, 24, 32], [9, 17, 26], [10, 12, 22], [14, 25, 28], [19, 21, 27]], "69": [[3, 4, 7], [5, 6, 11], [8, 14, 22], [9, 16, 25], [10, 19, 29], [12, 23, 34], [13, 20, 33], [15, 26, 28], [17, 21, 31], [18, 24, 27]], "71": [[3, 5, 8], [4, 10, 14], [6, 31, 34], [7, 25, 32], [9, 13, 22], [11, 16, 27], [12, 29, 30], [15, 18, 33], [17, 19, 35], [20, 23, 28], [21, 24, 26]], "73": [[3, 24, 27], [4, 6, 10], [5, 31, 36], [7, 32, 34], [8, 22, 30], [9, 19, 28], [11, 15, 26], [12, 13, 25], [16, 17, 33], [18, 20, 35], [21, 23, 29]], "75": [[3, 4, 7], [5, 23, 28], [6, 12, 18], [8, 24, 32], [9, 16, 25], [10, 27, 37], [11, 30, 34], [13, 22, 35], [14, 19, 33], [15, 21, 36], [20, 26, 29]], "77": [[3, 35, 38], [4, 7, 11], [5, 13, 18], [6, 20, 26], [8, 29, 37], [9, 23, 32], [10, 24, 34], [12, 15, 27], [14, 22, 36], [16, 17, 33], [19, 28, 30], [21, 25, 31]], "79": [[3, 37, 39], [4, 24, 28], [5, 9, 14], [6, 12, 18], [7, 31, 38], [8, 15, 23], [10, 16, 26], [11, 32, 36], [13, 21, 34], [17, 29, 33], [19, 25, 35], [22, 27, 30]], "81": [[3, 14, 17], [4, 32, 36], [5, 35, 40], [6, 16, 22], [7, 11, 18], [8, 34, 39], [9, 15, 24], [10, 23, 33], [12, 25, 37], [13, 30, 38], [21, 29, 31], [26, 27, 28]], "83": [[3, 32, 35], [4, 38, 41], [5, 25, 30], [6, 9, 15], [7, 12, 19], [8, 28, 36], [10, 27, 37], [11, 13, 24], [14, 20, 34], [16, 17, 33], [18, 26, 39], [21, 22, 40], [23, 29, 31]], "85": [[3, 5, 8], [4, 26, 30], [6, 38, 41], [7, 25, 32], [9, 18, 27], [10, 36, 39], [11, 34, 40], [12, 16, 28], [13, 22, 35], [14, 15, 29], [17, 20, 37], [19, 23, 42], [21, 31, 33]], "87": [[3, 35, 38], [4, 36, 40], [5, 18, 23], [6, 22, 28], [7, 10, 17], [8, 21, 29], [9, 24, 33], [11, 19, 30], [12, 32, 43], [13, 14, 27], [15, 26, 41], [16, 34, 37], [20, 25, 42]], "89": [[3, 19, 22], [4, 31, 35], [5, 15, 20], [6, 37, 43], [7, 25, 32], [8, 21, 29], [9, 14, 23], [10, 18, 28], [11, 34, 44], [12, 36, 41], [13, 26, 39], [16, 33, 40], [17, 30, 42], [24, 27, 38]], "91": [[3, 23, 26], [4, 6, 10], [5, 19, 24], [7, 14, 21], [8, 28, 36], [9, 25, 34], [11, 33, 44], [12, 37, 42], [13, 17, 30], [15, 31, 45], [16, 27, 43], [18, 35, 38], [20, 32, 39], [22, 29, 40]], "93": [[3, 5, 8], [4, 12, 16], [6, 25, 31], [7, 32, 39], [9, 27, 36], [10, 13, 23], [11, 17, 28], [14, 26, 40], [15, 37, 41], [18, 33, 42], [19, 30, 44], [20, 35, 38], [21, 29, 43], [22, 24, 46]], "95": [[3, 5, 8], [4, 27, 31], [6, 9, 15], [7, 22, 29], [10, 28, 38], [11, 40, 44], [12, 21, 33], [13, 39, 43], [14, 34, 47], [16, 19, 35], [17, 36, 42], [18, 23, 41], [20, 30, 45], [24, 25, 46], [26, 32, 37]], "97": [[3, 14, 17], [4, 45, 48], [5, 10, 15], [6, 33, 39], [7, 22, 29], [8, 26, 34], [9, 28, 37], [11, 42, 44], [12, 31, 43], [13, 19, 32], [16, 30, 46], [18, 23, 41], [20, 27, 47], [21, 36, 40], [24, 35, 38]], "99": [[3, 10, 13], [4, 44, 48], [5, 41, 46], [6, 28, 34], [7, 40, 47], [8, 21, 29], [9, 17, 26], [11, 38, 49], [12, 20, 32], [14, 25, 39], [15, 16, 31], [18, 19, 37], [22, 35, 42], [23, 33, 43], [24, 30, 45]]}, "[4,K]": {"101": [[4, 30, 34], [5, 37, 42], [6, 27, 33], [7, 14, 21], [8, 17, 25], [9, 29, 38], [10, 22, 32], [11, 28, 39], [12, 35, 47], [13, 36, 49], [15, 41, 45], [16, 24, 40], [18, 26, 44], [19, 31, 50], [20, 23, 43]], "103": [[4, 11, 15], [5, 33, 38], [6, 20, 26], [7, 47, 49], [8, 14, 22], [9, 23, 32], [10, 42, 51], [12, 27, 39], [13, 30, 43], [16, 29, 45], [17, 24, 41], [18, 37, 48], [19, 31, 50], [21, 36, 46], [25, 34, 44], [28, 35, 40]], "105": [[4, 48, 52], [5, 24, 29], [6, 38, 44], [7, 19, 26], [8, 14, 22], [9, 34, 43], [10, 25, 35], [11, 16, 27], [12, 33, 45], [13, 41, 51], [15, 31, 46], [17, 30, 47], [18, 21, 39], [20, 36, 49], [23, 32, 50], [28, 37, 40]], "107": [[4, 40, 44], [5, 12, 17], [6, 27, 33], [7, 9, 16], [8, 35, 43], [10, 14, 24], [11, 47, 49], [13, 18, 31], [15, 42, 50], [19, 37, 51], [20, 32, 52], [21, 38, 48], [22, 39, 46], [25, 29, 53], [28, 34, 45], [30, 36, 41]], "109": [[4, 41, 45], [5, 13, 18], [6, 34, 40], [7, 17, 24], [8, 15, 23], [9, 26, 35], [10, 43, 53], [11, 48, 50], [12, 37, 49], [14, 19, 33], [16, 28, 44], [20, 42, 47], [21, 31, 52], [22, 29, 51], [25, 30, 54], [27, 36, 46], [32, 38, 39]], "111": [[4, 38, 42], [5, 8, 13], [6, 35, 41], [7, 48, 55], [9, 22, 31], [10, 26, 36], [11, 14, 25], [12, 21, 33], [15, 24, 39], [16, 30, 46], [17, 44, 50], [18, 40, 53], [19, 43, 49], [20, 34, 54], [23, 29, 52], [27, 37, 47], [28, 32, 51]], "113": [[4, 22, 26], [5, 32, 37], [6, 30, 36], [7, 48, 55], [8, 20, 28], [9, 35, 44], [10, 46, 56], [11, 41, 52], [12, 50, 51], [13, 18, 31], [14, 39, 53], [15, 27, 42], [16, 29, 45], [17, 21, 38], [19, 40, 54], [23, 43, 47], [24, 25, 49]], "115": [[4, 42, 46], [5, 43, 48], [6, 50, 56], [7, 20, 27], [8, 26, 34], [9, 10, 19], [11, 49, 55], [12, 18, 30], [13, 16, 29], [14, 44, 57], [15, 17, 32], [21, 40, 54], [22, 31, 53], [23, 24, 47], [25, 38, 52], [28, 36, 51], [33, 37, 45], [35, 39, 41]], "117": [[4, 54, 58], [5, 37, 42], [6, 50, 56], [7, 8, 15], [9, 14, 23], [10, 19, 29], [11, 41, 52], [12, 18, 30], [13, 40, 53], [16, 35, 51], [17, 31, 48], [20, 25, 45], [21, 28, 49], [22, 24, 46], [26, 36, 55], [27, 33, 57], [32, 38, 47], [34, 39, 44]], "119": [[4, 54, 58], [5, 45, 50], [6, 17, 23], [7, 41, 48], [8, 13, 21], [9, 37, 46], [10, 14, 24], [11, 44, 55], [12, 31, 43], [15, 27, 42], [16, 18, 34], [19, 32, 51], [20, 33, 53], [22, 25, 47], [26, 36, 57], [28, 35, 56], [29, 38, 52], [30, 40, 49]], "121": [[4, 56, 60], [5, 50, 55], [6, 15, 21], [7, 30, 37], [8, 54, 59], [9, 20, 29], [10, 48, 58], [11, 22, 33], [12, 13, 25], [14, 39, 53], [16, 19, 35], [17, 28, 45], [18, 23, 41], [24, 46, 51], [26, 31, 57], [27, 42, 52], [32, 40, 49], [34, 43, 44], [36, 38, 47]], "123": [[4, 9, 13], [5, 30, 35], [6, 51, 57], [7, 24, 31], [8, 17, 25], [10, 26, 36], [11, 39, 50], [12, 47, 59], [14, 49, 60], [15, 40, 55], [16, 42, 58], [18, 34, 52], [19, 29, 48], [20, 21, 41], [22, 45, 56], [23, 38, 61], [27, 43, 53], [32, 37, 54], [33, 44, 46]], "125": [[4, 40, 44], [5, 11, 16], [6, 46, 52], [7, 35, 42], [8, 20, 28], [9, 23, 32], [10, 38, 48], [12, 56, 57], [13, 49, 62], [14, 51, 60], [15, 26, 41], [17, 22, 39], [18, 29, 47], [19, 36, 55], [21, 50, 54], [24, 43, 58], [25, 34, 59], [27, 45, 53], [30, 31, 61]], "127": [[4, 32, 36], [5, 16, 21], [6, 58, 63], [7, 54, 61], [8, 43, 51], [9, 14, 23], [10, 35, 45], [11, 44, 55], [12, 37, 49], [13, 34, 47], [15, 52, 60], [17, 22, 39], [18, 20, 38], [19, 31, 50], [24, 29, 53], [25, 40, 62], [26, 30, 56], [27, 41, 59], [28, 42, 57], [33, 46, 48]], "129": [[4, 28, 32], [5, 7, 12], [6, 46, 52], [8, 39, 47], [9, 41, 50], [10, 57, 62], [11, 38, 49], [13, 22, 35], [14, 29, 43], [15, 53, 61], [16, 21, 37], [17, 27, 44], [18, 33, 51], [19, 36, 55], [20, 45, 64], [23, 31, 54], [24, 42, 63], [25, 48, 56], [26, 34, 60], [30, 40, 59]], "131": [[4, 16, 20], [5, 17, 22], [6, 48, 54], [7, 39, 46], [8, 25, 33], [9, 58, 64], [10, 41, 51], [11, 23, 34], [12, 40, 52], [13, 30, 43], [14, 21, 35], [15, 55, 61], [18, 44, 62], [19, 26, 45], [24, 36, 60], [27, 38, 65], [28, 47, 56], [29, 49, 53], [31, 37, 63], [32, 42, 57]], "133": [[4, 26, 30], [5, 57, 62], [6, 52, 58], [7, 44, 51], [8, 24, 32], [9, 14, 23], [10, 15, 25], [11, 34, 45], [12, 28, 40], [13, 59, 61], [16, 19, 35], [17, 43, 60], [18, 38, 56], [20, 46, 66], [21, 33, 54], [22, 48, 63], [27, 42, 64], [29, 39, 65], [31, 49, 53], [36, 47, 50], [37, 41, 55]], "135": [[4, 55, 59], [5, 53, 58], [6, 45, 51], [7, 23, 30], [8, 57, 65], [9, 11, 20], [10, 12, 22], [13, 48, 61], [14, 46, 60], [15, 18, 33], [16, 24, 40], [17, 21, 38], [19, 49, 67], [25, 39, 64], [26, 28, 54], [27, 35, 62], [29, 43, 63], [32, 34, 66], [36, 47, 52], [37, 42, 56], [41, 44, 50]], "137": [[4, 15, 19], [5, 51, 56], [6, 36, 42], [7, 61, 68], [8, 26, 34], [9, 38, 47], [10, 55, 65], [11, 12, 23], [13, 16, 29], [14, 59, 64], [17, 33, 50], [18, 27, 45], [20, 32, 52], [21, 46, 67], [22, 53, 62], [24, 39, 63], [25, 41, 66], [28, 30, 58], [31, 49, 57], [35, 48, 54], [37, 40, 60]], "139": [[4, 60, 64], [5, 44, 49], [6, 57, 63], [7, 38, 45], [8, 19, 27], [9, 26, 35], [10, 24, 34], [11, 40, 51], [12, 36, 48], [13, 42, 55], [14, 17, 31], [15, 58, 66], [16, 25, 41], [18, 28, 46], [20, 50, 69], [21, 47, 68], [22, 52, 65], [23, 54, 62], [29, 32, 61], [30, 53, 56], [33, 39, 67], [37, 43, 59]], "141": [[4, 7, 11], [5, 41, 46], [6, 16, 22], [8, 51, 59], [9, 21, 30], [10, 28, 38], [12, 37, 49], [13, 35, 48], [14, 36, 50], [15, 24, 39], [17, 44, 61], [18, 45, 63], [19, 56, 66], [20, 34, 54], [23, 58, 60], [25, 52, 64], [26, 53, 62], [27, 47, 67], [29, 55, 57], [31, 42, 68], [32, 40, 69], [33, 43, 65]], "143": [[4, 52, 56], [5, 37, 42], [6, 61, 67], [7, 10, 17], [8, 50, 58], [9, 62, 71], [11, 15, 26], [12, 29, 41], [13, 22, 35], [14, 30, 44], [16, 43, 59], [18, 21, 39], [19, 60, 64], [20, 31, 51], [23, 45, 68], [24, 49, 70], [25, 28, 53], [27, 38, 65], [32, 48, 63], [33, 36, 69], [34, 54, 55], [40, 46, 57]], "145": [[4, 59, 63], [5, 20, 25], [6, 17, 23], [7, 49, 56], [8, 38, 46], [9, 66, 70], [10, 31, 41], [11, 40, 51], [12, 61, 72], [13, 34, 47], [14, 43, 57], [15, 21, 36], [16, 58, 71], [18, 26, 44], [19, 48, 67], [22, 55, 68], [24, 45, 69], [27, 33, 60], [28, 37, 65], [29, 35, 64], [30, 32, 62], [39, 52, 54], [42, 50, 53]], "147": [[4, 20, 24], [5, 23, 28], [6, 34, 40], [7, 57, 64], [8, 17, 25], [9, 13, 22], [10, 53, 63], [11, 56, 67], [12, 31, 43], [14, 59, 73], [15, 21, 36], [16, 39, 55], [18, 48, 66], [19, 46, 65], [26, 51, 70], [27, 35, 62], [29, 58, 60], [30, 42, 72], [32, 47, 68], [33, 38, 71], [37, 41, 69], [44, 49, 54], [45, 50, 52]], "149": [[4, 49, 53], [5, 17, 22], [6, 26, 32], [7, 67, 74], [8, 12, 20], [9, 16, 25], [10, 69, 70], [11, 24, 35], [13, 30, 43], [14, 37, 51], [15, 47, 62], [18, 63, 68], [19, 42, 61], [21, 44, 65], [23, 60, 66], [27, 50, 72], [28, 31, 59], [29, 56, 64], [33, 45, 71], [36, 40, 73], [38, 54, 57], [39, 52, 58], [46, 48, 55]], "151": [[4, 43, 47], [5, 68, 73], [6, 24, 30], [7, 56, 63], [8, 66, 74], [9, 61, 70], [10, 32, 42], [11, 26, 37], [12, 45, 57], [13, 16, 29], [14, 48, 62], [15, 38, 53], [17, 58, 75], [18, 31, 49], [19, 52, 71], [20, 34, 54], [21, 44, 65], [22, 28, 50], [23, 36, 59], [25, 35, 60], [27, 55, 69], [33, 51, 67], [39, 40, 72], [41, 46, 64]], "153": [[4, 12, 16], [5, 22, 27], [6, 39, 45], [7, 14, 21], [8, 15, 23], [9, 63, 72], [10, 44, 54], [11, 46, 57], [13, 66, 74], [17, 34, 51], [18, 64, 71], [19, 31, 50], [20, 29, 49], [24, 36, 60], [25, 61, 67], [26, 62, 65], [28, 40, 68], [30, 53, 70], [32, 48, 73], [33, 42, 75], [35, 41, 76], [37, 47, 69], [38, 56, 59], [43, 52, 58]], "155": [[4, 26, 30], [5, 65, 70], [6, 60, 66], [7, 11, 18], [8, 35, 43], [9, 40, 49], [10, 59, 69], [12, 19, 31], [13, 39, 52], [14, 27, 41], [15, 62, 77], [16, 51, 67], [17, 55, 72], [20, 28, 48], [21, 29, 50], [22, 25, 47], [23, 61, 71], [24, 63, 68], [32, 44, 76], [33, 42, 75], [34, 57, 64], [36, 38, 74], [37, 45, 73], [46, 53, 56]], "157": [[4, 65, 69], [5, 13, 18], [6, 70, 76], [7, 21, 28], [8, 14, 22], [9, 63, 72], [10, 30, 40], [11, 53, 64], [12, 23, 35], [15, 27, 42], [16, 38, 54], [17, 32, 49], [19, 47, 66], [20, 59, 78], [24, 62, 71], [25, 50, 75], [26, 34, 60], [29, 45, 74], [31, 36, 67], [33, 44, 77], [37, 52, 68], [39, 57, 61], [41, 43, 73], [46, 55, 56], [48, 51, 58]], "159": [[4, 57, 61], [5, 49, 54], [6, 53, 59], [7, 20, 27], [8, 37, 45], [9, 39, 48], [10, 32, 42], [11, 58, 69], [12, 56, 68], [13, 22, 35], [14, 41, 55], [15, 52, 67], [16, 64, 79], [17, 60, 77], [18, 33, 51], [19, 66, 74], [21, 65, 73], [23, 47, 70], [24, 26, 50], [25, 62, 72], [28, 43, 71], [29, 34, 63], [30, 46, 76], [31, 44, 75], [38, 40, 78]], "161": [[4, 32, 36], [5, 61, 66], [6, 73, 79], [7, 51, 58], [8, 29, 37], [9, 10, 19], [11, 15, 26], [12, 57, 69], [13, 40, 53], [14, 48, 62], [16, 71, 74], [17, 35, 52], [18, 60, 78], [20, 55, 75], [21, 59, 80], [22, 34, 56], [23, 44, 67], [24, 25, 49], [27, 43, 70], [30, 63, 68], [31, 45, 76], [33, 39, 72], [38, 46, 77], [42, 54, 65], [47, 50, 64]], "163": [[4, 52, 56], [5, 8, 13], [6, 53, 59], [7, 40, 47], [9, 30, 39], [10, 36, 46], [11, 14, 25], [12, 15, 27], [16, 45, 61], [17, 38, 55], [18, 65, 80], [19, 58, 77], [20, 71, 72], [21, 23, 44], [22, 41, 63], [24, 51, 75], [26, 68, 69], [28, 57, 78], [29, 64, 70], [31, 43, 74], [32, 50, 81], [33, 54, 76], [34, 62, 67], [35, 49, 79], [37, 60, 66], [42, 48, 73]], "165": [[4, 69, 73], [5, 33, 38], [6, 37, 43], [7, 75, 82], [8, 26, 34], [9, 35, 44], [10, 21, 31], [11, 52, 63], [12, 41, 53], [13, 45, 58], [14, 47, 61], [15, 71, 79], [16, 72, 77], [17, 40, 57], [18, 48, 66], [19, 30, 49], [20, 67, 78], [22, 29, 51], [23, 39, 62], [24, 60, 81], [25, 55, 80], [27, 64, 74], [28, 42, 70], [32, 36, 68], [46, 54, 65], [50, 56, 59]], "167": [[4, 78, 82], [5, 29, 34], [6, 11, 17], [7, 46, 53], [8, 55, 63], [9, 23, 32], [10, 35, 45], [12, 71, 83], [13, 67, 80], [14, 40, 54], [15, 57, 72], [16, 75, 76], [18, 26, 44], [19, 41, 60], [20, 30, 50], [21, 27, 48], [22, 39, 61], [24, 38, 62], [25, 52, 77], [28, 51, 79], [31, 43, 74], [33, 65, 69], [36, 58, 73], [37, 49, 81], [42, 59, 66], [47, 56, 64]], "169": [[4, 41, 45], [5, 76, 81], [6, 42, 48], [7, 50, 57], [8, 11, 19], [9, 12, 21], [10, 79, 80], [13, 73, 83], [14, 37, 51], [15, 31, 46], [16, 56, 72], [17, 61, 78], [18, 26, 44], [20, 55, 75], [22, 65, 82], [23, 39, 62], [24, 43, 67], [25, 34, 59], [27, 58, 84], [28, 49, 77], [29, 66, 74], [30, 33, 63], [32, 38, 70], [35, 36, 71], [40, 60, 69], [47, 54, 68], [52, 53, 64]], "171": [[4, 38, 42], [5, 31, 36], [6, 59, 65], [7, 37, 44], [8, 68, 76], [9, 64, 73], [10, 45, 55], [11, 21, 32], [12, 13, 25], [14, 58, 72], [15, 77, 79], [16, 62, 78], [17, 54, 71], [18, 28, 46], [19, 30, 49], [20, 43, 63], [22, 39, 61], [23, 60, 83], [24, 57, 81], [26, 41, 67], [27, 47, 74], [29, 51, 80], [33, 53, 85], [34, 48, 82], [35, 66, 70], [40, 56, 75], [50, 52, 69]], "173": [[4, 74, 78], [5, 25, 30], [6, 21, 27], [7, 33, 40], [8, 80, 85], [9, 47, 56], [10, 63, 73], [11, 43, 54], [12, 59, 71], [13, 39, 52], [14, 65, 79], [15, 31, 46], [16, 41, 57], [17, 55, 72], [18, 66, 84], [19, 34, 53], [20, 67, 86], [22, 60, 82], [23, 45, 68], [24, 51, 75], [26, 44, 70], [28, 36, 64], [29, 61, 83], [32, 37, 69], [35, 62, 76], [38, 58, 77], [42, 50, 81]], "175": [[4, 31, 35], [5, 34, 39], [6, 8, 14], [7, 46, 53], [9, 66, 75], [10, 22, 32], [11, 26, 37], [12, 67, 79], [13, 71, 84], [15, 58, 73], [16, 69, 85], [17, 57, 74], [18, 63, 81], [19, 49, 68], [20, 27, 47], [21, 65, 86], [23, 70, 82], [24, 56, 80], [25, 30, 55], [28, 44, 72], [29, 33, 62], [36, 41, 77], [38, 40, 78], [42, 50, 83], [43, 45, 87], [48, 51, 76], [52, 59, 64], [54, 60, 61]], "177": [[4, 78, 82], [5, 70, 75], [6, 18, 24], [7, 34, 41], [8, 17, 25], [9, 11, 20], [10, 29, 39], [12, 33, 45], [13, 77, 87], [14, 21, 35], [15, 57, 72], [16, 76, 85], [19, 61, 80], [22, 47, 69], [23, 58, 81], [26, 28, 54], [27, 40, 67], [30, 68, 79], [31, 32, 63], [36, 38, 74], [37, 56, 84], [42, 49, 86], [43, 46, 88], [44, 50, 83], [48, 64, 65], [51, 53, 73], [52, 59, 66], [55, 60, 62]], "179": [[4, 15, 19], [5, 11, 16], [6, 83, 89], [7, 47, 54], [8, 45, 53], [9, 66, 75], [10, 38, 48], [12, 28, 40], [13, 17, 30], [14, 21, 35], [18, 80, 81], [20, 41, 61], [22, 57, 79], [23, 69, 87], [24, 70, 85], [25, 76, 78], [26, 37, 63], [27, 44, 71], [29, 64, 86], [31, 36, 67], [32, 73, 74], [33, 58, 88], [34, 50, 84], [39, 43, 82], [42, 60, 77], [49, 62, 68], [51, 56, 72], [55, 59, 65]], "181": [[4, 60, 64], [5, 73, 78], [6, 59, 65], [7, 86, 88], [8, 50, 58], [9, 11, 20], [10, 51, 61], [12, 69, 81], [13, 25, 38], [14, 54, 68], [15, 27, 42], [16, 24, 40], [17, 77, 87], [18, 35, 53], [19, 30, 49], [21, 71, 89], [22, 26, 48], [23, 74, 84], [28, 57, 85], [29, 70, 82], [31, 41, 72], [32, 43, 75], [33, 34, 67], [36, 62, 83], [37, 39, 76], [44, 46, 90], [45, 56, 80], [47, 55, 79], [52, 63, 66]], "183": [[4, 50, 54], [5, 51, 56], [6, 70, 76], [7, 34, 41], [8, 61, 69], [9, 71, 80], [10, 38, 48], [11, 13, 24], [12, 15, 27], [14, 19, 33], [16, 82, 85], [17, 32, 49], [18, 75, 90], [20, 46, 66], [21, 68, 89], [22, 37, 59], [23, 64, 87], [25, 40, 65], [26, 31, 57], [28, 72, 83], [29, 45, 74], [30, 47, 77], [35, 67, 81], [36, 63, 84], [39, 53, 91], [42, 55, 86], [43, 62, 78], [44, 60, 79], [52, 58, 73]], "185": [[4, 59, 63], [5, 32, 37], [6, 62, 68], [7, 57, 64], [8, 40, 48], [9, 16, 25], [10, 86, 89], [11, 33, 44], [12, 76, 88], [13, 23, 36], [14, 56, 70], [15, 65, 80], [17, 34, 51], [18, 49, 67], [19, 52, 71], [20, 75, 90], [21, 60, 81], [22, 50, 72], [24, 78, 83], [26, 27, 53], [28, 45, 73], [29, 74, 82], [30, 39, 69], [31, 54, 85], [35, 42, 77], [38, 41, 79], [43, 55, 87], [46, 47, 92], [58, 61, 66]], "187": [[4, 38, 42], [5, 56, 61], [6, 28, 34], [7, 48, 55], [8, 83, 91], [9, 22, 31], [10, 59, 69], [11, 29, 40], [12, 53, 65], [13, 74, 87], [14, 54, 68], [15, 62, 77], [16, 30, 46], [17, 35, 52], [18, 64, 82], [19, 24, 43], [20, 78, 89], [21, 80, 86], [23, 37, 60], [25, 47, 72], [26, 66, 92], [27, 79, 81], [32, 70, 85], [33, 57, 90], [36, 75, 76], [39, 45, 84], [41, 58, 88], [44, 50, 93], [49, 67, 71], [51, 63, 73]], "189": [[4, 34, 38], [5, 90, 94], [6, 58, 64], [7, 18, 25], [8, 72, 80], [9, 74, 83], [10, 16, 26], [11, 51, 62], [12, 85, 92], [13, 44, 57], [14, 84, 91], [15, 48, 63], [17, 50, 67], [19, 30, 49], [20, 56, 76], [21, 22, 43], [23, 36, 59], [24, 41, 65], [27, 42, 69], [28, 47, 75], [29, 78, 82], [31, 46, 77], [32, 55, 87], [33, 53, 86], [35, 66, 88], [37, 52, 89], [39, 54, 93], [40, 70, 79], [45, 71, 73], [60, 61, 68]], "191": [[4, 28, 32], [5, 76, 81], [6, 83, 89], [7, 91, 93], [8, 37, 45], [9, 16, 25], [10, 63, 73], [11, 30, 41], [12, 57, 69], [13, 20, 33], [14, 15, 29], [17, 80, 94], [18, 35, 53], [19, 51, 70], [21, 46, 67], [22, 66, 88], [23, 72, 95], [24, 55, 79], [26, 48, 74], [27, 38, 65], [31, 56, 87], [34, 52, 86], [36, 39, 75], [40, 44, 84], [42, 71, 78], [43, 58, 90], [47, 59, 85], [49, 50, 92], [54, 60, 77], [61, 62, 68]], "193": [[4, 48, 52], [5, 55, 60], [6, 22, 28], [7, 59, 66], [8, 80, 88], [9, 31, 40], [10, 62, 72], [11, 38, 49], [12, 25, 37], [13, 86, 94], [14, 47, 61], [15, 68, 83], [16, 65, 81], [17, 24, 41], [18, 58, 76], [19, 51, 70], [20, 77, 96], [21, 85, 87], [23, 56, 79], [26, 74, 93], [27, 36, 63], [29, 46, 75], [30, 43, 73], [32, 39, 71], [33, 78, 82], [34, 69, 90], [35, 67, 91], [42, 53, 95], [44, 57, 92], [45, 64, 84], [50, 54, 89]], "195": [[4, 45, 49], [5, 58, 63], [6, 26, 32], [7, 41, 48], [8, 88, 96], [9, 20, 29], [10, 83, 93], [11, 90, 94], [12, 35, 47], [13, 15, 28], [14, 40, 54], [16, 64, 80], [17, 68, 85], [18, 44, 62], [19, 51, 70], [21, 52, 73], [22, 59, 81], [23, 46, 69], [24, 53, 77], [25, 78, 92], [27, 38, 65], [30, 36, 66], [31, 60, 91], [33, 75, 87], [34, 61, 95], [37, 76, 82], [39, 72, 84], [42, 74, 79], [43, 55, 97], [50, 56, 89], [57, 67, 71]], "197": [[4, 30, 34], [5, 42, 47], [6, 81, 87], [7, 92, 98], [8, 59, 67], [9, 43, 52], [10, 50, 60], [11, 44, 55], [12, 70, 82], [13, 32, 45], [14, 72, 86], [15, 79, 94], [16, 46, 62], [17, 39, 56], [18, 71, 89], [19, 88, 90], [20, 29, 49], [21, 75, 96], [22, 35, 57], [23, 41, 64], [24, 61, 85], [25, 48, 73], [26, 78, 93], [27, 53, 80], [28, 37, 65], [31, 69, 97], [33, 51, 84], [36, 66, 95], [38, 68, 91], [40, 74, 83], [58, 63, 76]], "199": [[4, 58, 62], [5, 67, 72], [6, 11, 17], [7, 49, 56], [8, 91, 99], [9, 39, 48], [10, 42, 52], [12, 33, 45], [13, 28, 41], [14, 54, 68], [15, 79, 94], [16, 85, 98], [18, 37, 55], [19, 78, 97], [20, 83, 96], [21, 44, 65], [22, 73, 95], [23, 66, 89], [24, 29, 53], [25, 86, 88], [26, 31, 57], [27, 80, 92], [30, 34, 64], [32, 61, 93], [35, 46, 81], [36, 38, 74], [40, 75, 84], [43, 69, 87], [47, 70, 82], [50, 59, 90], [51, 71, 77], [60, 63, 76]], "201": [[4, 51, 55], [5, 18, 23], [6, 32, 38], [7, 79, 86], [8, 25, 33], [9, 56, 65], [10, 59, 69], [11, 50, 61], [12, 94, 95], [13, 60, 73], [14, 84, 98], [15, 31, 46], [16, 71, 87], [17, 20, 37], [19, 30, 49], [21, 27, 48], [22, 88, 91], [24, 72, 96], [26, 74, 100], [28, 81, 92], [29, 70, 99], [34, 78, 89], [35, 47, 82], [36, 39, 75], [40, 57, 97], [41, 52, 93], [42, 43, 85], [44, 67, 90], [53, 68, 80], [54, 64, 83], [58, 66, 77], [62, 63, 76]], "203": [[4, 44, 48], [5, 22, 27], [6, 50, 56], [7, 93, 100], [8, 37, 45], [9, 76, 85], [10, 53, 63], [11, 77, 88], [12, 30, 42], [13, 91, 99], [14, 47, 61], [15, 80, 95], [16, 51, 67], [17, 43, 60], [18, 57, 75], [19, 90, 94], [20, 64, 84], [21, 49, 70], [23, 36, 59], [24, 54, 78], [25, 73, 98], [26, 39, 65], [28, 41, 69], [29, 72, 101], [31, 35, 66], [32, 74, 97], [33, 46, 79], [34, 82, 87], [38, 58, 96], [40, 71, 92], [52, 68, 83], [55, 62, 86]], "205": [[4, 36, 40], [5, 52, 57], [6, 64, 70], [7, 62, 69], [8, 30, 38], [9, 97, 99], [10, 93, 102], [11, 24, 35], [12, 51, 63], [13, 72, 85], [14, 28, 42], [15, 45, 60], [16, 82, 98], [17, 33, 50], [18, 58, 76], [19, 47, 66], [20, 54, 74], [21, 34, 55], [22, 59, 81], [23, 68, 91], [25, 65, 90], [26, 53, 79], [27, 56, 83], [29, 84, 92], [31, 78, 96], [32, 73, 100], [37, 80, 88], [39, 71, 95], [41, 77, 87], [43, 61, 101], [44, 75, 86], [46, 48, 94], [49, 67, 89]], "207": [[4, 95, 99], [5, 77, 82], [6, 35, 41], [7, 58, 65], [8, 96, 103], [9, 48, 57], [10, 88, 98], [11, 34, 45], [12, 13, 25], [14, 60, 74], [15, 39, 54], [16, 40, 56], [17, 85, 102], [18, 44, 62], [19, 33, 52], [20, 47, 67], [21, 66, 87], [22, 84, 101], [23, 91, 93], [24, 89, 94], [26, 37, 63], [27, 80, 100], [28, 50, 78], [29, 86, 92], [30, 51, 81], [31, 42, 73], [32, 38, 70], [36, 43, 79], [46, 64, 97], [49, 68, 90], [55, 69, 83], [59, 72, 76], [61, 71, 75]], "209": [[4, 31, 35], [5, 18, 23], [6, 65, 71], [7, 53, 60], [8, 86, 94], [9, 70, 79], [10, 20, 30], [11, 27, 38], [12, 44, 56], [13, 80, 93], [14, 64, 78], [15, 72, 87], [16, 66, 82], [17, 68, 85], [19, 39, 58], [21, 25, 46], [22, 33, 55], [24, 37, 61], [26, 76, 102], [28, 83, 98], [29, 75, 104], [32, 63, 95], [34, 47, 81], [36, 67, 103], [40, 52, 92], [41, 69, 99], [42, 54, 96], [43, 77, 89], [45, 73, 91], [48, 49, 97], [50, 59, 100], [51, 74, 84], [57, 62, 90]], "21": [[4, 5, 9], [6, 7, 8]], "211": [[4, 59, 63], [5, 102, 104], [6, 10, 16], [7, 94, 101], [8, 34, 42], [9, 44, 53], [11, 45, 56], [12, 73, 85], [13, 80, 93], [14, 78, 92], [15, 61, 76], [17, 19, 36], [18, 68, 86], [20, 38, 58], [21, 90, 100], [22, 55, 77], [23, 41, 64], [24, 91, 96], [25, 87, 99], [26, 28, 54], [27, 79, 105], [29, 40, 69], [30, 35, 65], [31, 83, 97], [32, 49, 81], [33, 37, 70], [39, 50, 89], [43, 52, 95], [46, 62, 103], [47, 51, 98], [48, 75, 88], [57, 72, 82], [60, 67, 84], [66, 71, 74]], "213": [[4, 67, 71], [5, 58, 63], [6, 102, 105], [7, 69, 76], [8, 10, 18], [9, 27, 36], [11, 26, 37], [12, 31, 43], [13, 29, 42], [14, 80, 94], [15, 85, 100], [16, 48, 64], [17, 73, 90], [19, 70, 89], [20, 34, 54], [21, 24, 45], [22, 50, 72], [23, 75, 98], [25, 52, 77], [28, 86, 99], [30, 66, 96], [32, 55, 87], [33, 79, 101], [35, 74, 104], [38, 68, 106], [39, 49, 88], [40, 81, 92], [41, 62, 103], [44, 51, 95], [46, 83, 84], [53, 78, 82], [56, 60, 97], [57, 65, 91], [59, 61, 93]], "215": [[4, 74, 78], [5, 96, 101], [6, 30, 36], [7, 47, 54], [8, 43, 51], [9, 99, 107], [10, 59, 69], [11, 62, 73], [12, 100, 103], [13, 35, 48], [14, 49, 63], [15, 90, 105], [16, 66, 82], [17, 75, 92], [18, 95, 102], [19, 42, 61], [20, 57, 77], [21, 55, 76], [22, 71, 93], [23, 83, 106], [24, 56, 80], [25, 79, 104], [26, 46, 72], [27, 37, 64], [28, 89, 98], [29, 68, 97], [31, 34, 65], [32, 52, 84], [33, 53, 86], [39, 85, 91], [40, 41, 81], [44, 50, 94], [58, 70, 87], [60, 67, 88]], "217": [[4, 98, 102], [5, 47, 52], [6, 60, 66], [7, 10, 17], [8, 26, 34], [9, 41, 50], [11, 67, 78], [12, 37, 49], [13, 62, 75], [14, 51, 65], [15, 86, 101], [16, 54, 70], [18, 58, 76], [19, 25, 44], [20, 93, 104], [21, 89, 107], [22, 95, 100], [23, 88, 106], [24, 31, 55], [27, 42, 69], [28, 43, 71], [29, 35, 64], [30, 90, 97], [32, 91, 94], [33, 39, 72], [36, 82, 99], [38, 83, 96], [40, 68, 108], [45, 80, 92], [46, 57, 103], [48, 84, 85], [53, 59, 105], [56, 74, 87], [61, 77, 79], [63, 73, 81]], "219": [[4, 97, 101], [5, 64, 69], [6, 41, 47], [7, 30, 37], [8, 49, 57], [9, 29, 38], [10, 71, 81], [11, 98, 109], [12, 54, 66], [13, 99, 107], [14, 63, 77], [15, 65, 80], [16, 42, 58], [17, 27, 44], [18, 70, 88], [19, 36, 55], [20, 59, 79], [21, 39, 60], [22, 72, 94], [23, 82, 105], [24, 68, 92], [25, 51, 76], [26, 91, 102], [28, 85, 106], [31, 53, 84], [32, 87, 100], [33, 34, 67], [35, 89, 95], [40, 50, 90], [43, 73, 103], [45, 78, 96], [46, 62, 108], [48, 56, 104], [52, 74, 93], [61, 75, 83]], "221": [[4, 97, 101], [5, 72, 77], [6, 11, 17], [7, 59, 66], [8, 25, 33], [9, 105, 107], [10, 12, 22], [13, 102, 106], [14, 103, 104], [15, 23, 38], [16, 67, 83], [18, 19, 37], [20, 27, 47], [21, 58, 79], [24, 64, 88], [26, 69, 95], [28, 62, 90], [29, 70, 99], [30, 45, 75], [31, 82, 108], [32, 60, 92], [34, 57, 91], [35, 54, 89], [36, 87, 98], [39, 55, 94], [40, 46, 86], [41, 44, 85], [42, 51, 93], [43, 53, 96], [48, 52, 100], [49, 63, 109], [50, 61, 110], [56, 81, 84], [68, 73, 80], [71, 74, 76]], "223": [[4, 13, 17], [5, 52, 57], [6, 61, 67], [7, 100, 107], [8, 84, 92], [9, 47, 56], [10, 71, 81], [11, 43, 54], [12, 79, 91], [14, 15, 29], [16, 64, 80], [18, 70, 88], [19, 68, 87], [20, 21, 41], [22, 82, 104], [23, 25, 48], [24, 69, 93], [26, 60, 86], [27, 28, 55], [30, 65, 95], [31, 74, 105], [32, 90, 101], [33, 94, 96], [34, 42, 76], [35, 40, 75], [36, 85, 102], [37, 77, 109], [38, 73, 111], [39, 58, 97], [44, 66, 110], [45, 72, 106], [46, 78, 99], [49, 59, 108], [50, 53, 103], [51, 83, 89], [62, 63, 98]], "225": [[4, 28, 32], [5, 99, 104], [6, 101, 107], [7, 78, 85], [8, 108, 109], [9, 44, 53], [10, 29, 39], [11, 50, 61], [12, 79, 91], [13, 27, 40], [14, 67, 81], [15, 74, 89], [16, 31, 47], [17, 49, 66], [18, 24, 42], [19, 94, 112], [20, 100, 105], [21, 30, 51], [22, 71, 93], [23, 59, 82], [25, 62, 87], [26, 54, 80], [33, 70, 103], [34, 52, 86], [35, 63, 98], [36, 56, 92], [37, 65, 102], [38, 57, 95], [41, 55, 96], [43, 68, 111], [45, 83, 97], [46, 69, 110], [48, 58, 106], [60, 75, 90], [64, 73, 88], [72, 76, 77]], "227": [[4, 48, 52], [5, 51, 56], [6, 53, 59], [7, 108, 112], [8, 75, 83], [9, 84, 93], [10, 79, 89], [11, 26, 37], [12, 20, 32], [13, 90, 103], [14, 104, 109], [15, 23, 38], [16, 30, 46], [17, 45, 62], [18, 40, 58], [19, 22, 41], [21, 50, 71], [24, 98, 105], [25, 42, 67], [27, 39, 66], [28, 63, 91], [29, 78, 107], [31, 85, 111], [33, 80, 113], [34, 87, 106], [35, 60, 95], [36, 74, 110], [43, 54, 97], [44, 57, 101], [47, 81, 99], [49, 86, 92], [55, 76, 96], [61, 64, 102], [65, 68, 94], [69, 70, 88], [72, 73, 82]], "229": [[4, 6, 10], [5, 107, 112], [7, 66, 73], [8, 100, 108], [9, 44, 53], [11, 80, 91], [12, 75, 87], [13, 59, 72], [14, 24, 38], [15, 31, 46], [16, 81, 97], [17, 43, 60], [18, 39, 57], [19, 82, 101], [20, 84, 104], [21, 49, 70], [22, 56, 78], [23, 83, 106], [25, 74, 99], [26, 92, 111], [27, 35, 62], [28, 36, 64], [29, 90, 110], [30, 37, 67], [32, 77, 109], [33, 55, 88], [34, 71, 105], [40, 76, 113], [41, 86, 102], [42, 54, 96], [45, 48, 93], [47, 51, 98], [50, 85, 94], [52, 63, 114], [58, 68, 103], [61, 79, 89], [65, 69, 95]], "23": [[4, 5, 9], [6, 7, 10]], "231": [[4, 78, 82], [5, 63, 68], [6, 36, 42], [7, 72, 79], [8, 43, 51], [9, 95, 104], [10, 20, 30], [11, 103, 114], [12, 17, 29], [13, 99, 112], [14, 66, 80], [15, 100, 115], [16, 86, 102], [18, 88, 106], [19, 27, 46], [21, 24, 45], [22, 32, 54], [23, 37, 60], [25, 101, 105], [26, 41, 67], [28, 49, 77], [31, 93, 107], [33, 57, 90], [34, 35, 69], [38, 47, 85], [39, 58, 97], [40, 83, 108], [44, 50, 94], [48, 65, 113], [52, 70, 109], [53, 87, 91], [55, 56, 111], [59, 76, 96], [61, 81, 89], [62, 71, 98], [64, 75, 92], [73, 74, 84]], "233": [[4, 44, 48], [5, 94, 99], [6, 35, 41], [7, 61, 68], [8, 69, 77], [9, 36, 45], [10, 97, 107], [11, 76, 87], [12, 21, 33], [13, 67, 80], [14, 92, 106], [15, 102, 116], [16, 50, 66], [17, 40, 57], [18, 55, 73], [19, 30, 49], [20, 105, 108], [22, 90, 112], [23, 72, 95], [24, 27, 51], [25, 37, 62], [26, 96, 111], [28, 54, 82], [29, 89, 115], [31, 34, 65], [32, 39, 71], [38, 91, 104], [42, 78, 113], [43, 81, 109], [46, 64, 110], [47, 83, 103], [52, 88, 93], [53, 79, 101], [56, 58, 114], [59, 74, 100], [60, 75, 98], [63, 84, 86]], "235": [[4, 21, 25], [5, 49, 54], [6, 64, 70], [7, 91, 98], [8, 84, 92], [9, 85, 94], [10, 103, 113], [11, 28, 39], [12, 59, 71], [13, 61, 74], [14, 97, 111], [15, 104, 116], [16, 105, 114], [17, 69, 86], [18, 90, 108], [19, 58, 77], [20, 22, 42], [23, 44, 67], [24, 26, 50], [27, 79, 106], [29, 72, 101], [30, 88, 117], [31, 52, 83], [32, 48, 80], [33, 100, 102], [34, 47, 81], [35, 75, 110], [36, 73, 109], [37, 45, 82], [38, 51, 89], [40, 53, 93], [41, 46, 87], [43, 56, 99], [55, 65, 115], [57, 66, 112], [60, 68, 107], [62, 78, 95], [63, 76, 96]], "237": [[4, 86, 90], [5, 99, 104], [6, 63, 69], [7, 15, 22], [8, 34, 42], [9, 75, 84], [10, 44, 54], [11, 18, 29], [12, 39, 51], [13, 61, 74], [14, 35, 49], [16, 95, 111], [17, 108, 112], [19, 96, 115], [20, 100, 117], [21, 24, 45], [23, 93, 116], [25, 57, 82], [26, 46, 72], [27, 64, 91], [28, 103, 106], [30, 77, 107], [31, 83, 114], [32, 87, 118], [33, 40, 73], [36, 62, 98], [37, 52, 89], [38, 56, 94], [41, 68, 109], [43, 59, 102], [47, 50, 97], [48, 79, 110], [55, 58, 113], [60, 85, 92], [65, 67, 105], [66, 70, 101], [71, 78, 88], [76, 80, 81]], "239": [[4, 60, 64], [5, 48, 53], [6, 111, 117], [7, 66, 73], [8, 88, 96], [9, 41, 50], [10, 106, 116], [11, 92, 103], [12, 90, 102], [13, 80, 93], [14, 35, 49], [15, 27, 42], [16, 105, 118], [17, 37, 54], [18, 69, 87], [19, 43, 62], [20, 65, 85], [21, 34, 55], [22, 97, 119], [23, 63, 86], [24, 89, 113], [25, 47, 72], [26, 75, 101], [28, 39, 67], [29, 79, 108], [30, 44, 74], [31, 83, 114], [32, 59, 91], [33, 82, 115], [36, 99, 104], [38, 56, 94], [40, 70, 110], [46, 95, 98], [51, 76, 112], [52, 57, 109], [58, 81, 100], [61, 71, 107], [77, 78, 84]], "241": [[4, 55, 59], [5, 38, 43], [6, 57, 63], [7, 107, 114], [8, 80, 88], [9, 91, 100], [10, 87, 97], [11, 70, 81], [12, 93, 105], [13, 103, 116], [14, 82, 96], [15, 19, 34], [16, 73, 89], [17, 102, 119], [18, 95, 113], [20, 32, 52], [21, 35, 56], [22, 47, 69], [23, 94, 117], [24, 66, 90], [25, 28, 53], [26, 92, 118], [27, 49, 76], [29, 50, 79], [30, 101, 110], [31, 54, 85], [33, 65, 98], [36, 84, 120], [37, 41, 78], [39, 44, 83], [40, 46, 86], [42, 64, 106], [45, 67, 112], [48, 61, 109], [51, 75, 115], [58, 72, 111], [60, 77, 104], [62, 71, 108], [68, 74, 99]], "243": [[4, 34, 38], [5, 98, 103], [6, 102, 108], [7, 37, 44], [8, 24, 32], [9, 27, 36], [10, 101, 111], [11, 80, 91], [12, 43, 55], [13, 35, 48], [14, 59, 73], [15, 97, 112], [16, 79, 95], [17, 88, 105], [18, 56, 74], [19, 50, 69], [20, 41, 61], [21, 68, 89], [22, 104, 117], [23, 90, 113], [25, 45, 70], [26, 46, 72], [28, 54, 82], [29, 81, 110], [30, 63, 93], [31, 76, 107], [33, 92, 118], [39, 85, 119], [40, 47, 87], [42, 67, 109], [49, 78, 116], [51, 71, 121], [52, 62, 114], [53, 75, 115], [57, 66, 120], [58, 86, 99], [60, 77, 106], [64, 83, 96], [65, 84, 94]], "245": [[4, 21, 25], [5, 50, 55], [6, 70, 76], [7, 109, 116], [8, 113, 121], [9, 96, 105], [10, 115, 120], [11, 62, 73], [12, 102, 114], [13, 39, 52], [14, 79, 93], [15, 65, 80], [16, 22, 38], [17, 106, 122], [18, 64, 82], [19, 47, 66], [20, 48, 68], [23, 72, 95], [24, 67, 91], [26, 92, 118], [27, 74, 101], [28, 49, 77], [29, 71, 100], [30, 107, 108], [31, 81, 112], [32, 53, 85], [33, 51, 84], [34, 54, 88], [35, 69, 104], [36, 90, 119], [37, 41, 78], [40, 94, 111], [42, 56, 98], [44, 45, 89], [46, 57, 103], [58, 59, 117], [60, 75, 110], [61, 87, 97], [63, 83, 99]], "247": [[4, 52, 56], [5, 28, 33], [6, 38, 44], [7, 99, 106], [8, 31, 39], [9, 63, 72], [10, 36, 46], [11, 90, 101], [12, 116, 119], [13, 27, 40], [14, 112, 121], [15, 70, 85], [16, 62, 78], [17, 69, 86], [18, 111, 118], [19, 81, 100], [20, 68, 88], [21, 75, 96], [22, 80, 102], [23, 109, 115], [24, 26, 50], [25, 59, 84], [29, 48, 77], [30, 95, 122], [32, 55, 87], [34, 74, 108], [35, 79, 114], [37, 103, 107], [41, 82, 123], [42, 71, 113], [43, 54, 97], [45, 49, 94], [47, 58, 105], [51, 53, 104], [57, 92, 98], [60, 67, 120], [61, 76, 110], [64, 66, 117], [65, 89, 93], [73, 83, 91]], "249": [[4, 70, 74], [5, 93, 98], [6, 79, 85], [7, 11, 18], [8, 23, 31], [9, 25, 34], [10, 56, 66], [12, 50, 62], [13, 35, 48], [14, 101, 115], [15, 92, 107], [16, 71, 87], [17, 44, 61], [19, 75, 94], [20, 96, 116], [21, 37, 58], [22, 41, 63], [24, 28, 52], [26, 111, 112], [27, 99, 123], [29, 53, 82], [30, 84, 114], [32, 95, 122], [33, 106, 110], [36, 54, 90], [38, 45, 83], [39, 81, 120], [40, 69, 109], [42, 77, 119], [43, 89, 117], [46, 57, 103], [47, 100, 102], [49, 59, 108], [51, 80, 118], [55, 73, 121], [60, 65, 124], [64, 88, 97], [67, 78, 104], [68, 76, 105], [72, 86, 91]], "25": [[4, 7, 11], [5, 8, 12], [6, 9, 10]], "251": [[4, 42, 46], [5, 11, 16], [6, 118, 124], [7, 29, 36], [8, 41, 49], [9, 64, 73], [10, 30, 40], [12, 50, 62], [13, 71, 84], [14, 99, 113], [15, 80, 95], [17, 77, 94], [18, 108, 125], [19, 69, 88], [20, 72, 92], [21, 76, 97], [22, 25, 47], [23, 105, 123], [24, 67, 91], [26, 83, 109], [27, 89, 116], [28, 75, 103], [31, 79, 110], [32, 54, 86], [33, 98, 120], [34, 81, 115], [35, 52, 87], [37, 74, 111], [38, 66, 104], [39, 68, 107], [43, 57, 100], [44, 78, 122], [45, 48, 93], [51, 61, 112], [53, 96, 102], [55, 82, 114], [56, 63, 119], [58, 59, 117], [60, 70, 121], [65, 85, 101]], "253": [[4, 95, 99], [5, 72, 77], [6, 52, 58], [7, 44, 51], [8, 93, 101], [9, 91, 100], [10, 68, 78], [11, 34, 45], [12, 15, 27], [13, 74, 87], [14, 80, 94], [16, 105, 121], [17, 47, 64], [18, 115, 120], [19, 92, 111], [20, 41, 61], [21, 46, 67], [22, 53, 75], [23, 96, 119], [24, 49, 73], [25, 35, 60], [26, 110, 117], [28, 31, 59], [29, 85, 114], [30, 82, 112], [32, 76, 108], [33, 65, 98], [36, 88, 124], [37, 69, 106], [38, 66, 104], [39, 86, 125], [40, 90, 123], [42, 102, 109], [43, 54, 97], [48, 89, 116], [50, 81, 122], [55, 63, 118], [56, 70, 126], [57, 83, 113], [62, 84, 107], [71, 79, 103]], "255": [[4, 36, 40], [5, 63, 68], [6, 64, 70], [7, 10, 17], [8, 84, 92], [9, 102, 111], [11, 30, 41], [12, 91, 103], [13, 21, 34], [14, 86, 100], [15, 107, 122], [16, 28, 44], [18, 80, 98], [19, 74, 93], [20, 104, 124], [22, 43, 65], [23, 114, 118], [24, 112, 119], [25, 42, 67], [26, 33, 59], [27, 79, 106], [29, 96, 125], [31, 46, 77], [32, 89, 121], [35, 81, 116], [37, 48, 85], [38, 108, 109], [39, 55, 94], [45, 56, 101], [47, 76, 123], [49, 66, 115], [50, 78, 127], [51, 75, 126], [52, 53, 105], [54, 88, 113], [57, 60, 117], [58, 62, 120], [61, 95, 99], [71, 87, 97], [72, 73, 110], [82, 83, 90]], "257": [[4, 5, 9], [6, 52, 58], [7, 81, 88], [8, 39, 47], [10, 68, 78], [11, 61, 72], [12, 77, 89], [13, 83, 96], [14, 100, 114], [15, 26, 41], [16, 107, 123], [17, 109, 126], [18, 92, 110], [19, 80, 99], [20, 51, 71], [21, 73, 94], [22, 113, 122], [23, 56, 79], [24, 42, 66], [25, 103, 128], [27, 36, 63], [28, 93, 121], [29, 111, 117], [30, 34, 64], [31, 43, 74], [32, 37, 69], [33, 106, 118], [35, 49, 84], [38, 57, 95], [40, 102, 115], [44, 75, 119], [45, 59, 104], [46, 91, 120], [48, 85, 124], [50, 82, 125], [54, 98, 105], [55, 90, 112], [60, 67, 127], [62, 87, 108], [65, 76, 116], [70, 86, 101]], "259": [[4, 103, 107], [5, 51, 56], [6, 120, 126], [7, 75, 82], [8, 17, 25], [9, 92, 101], [10, 61, 71], [11, 84, 95], [12, 29, 41], [13, 117, 129], [14, 60, 74], [15, 83, 98], [16, 100, 116], [18, 20, 38], [19, 21, 40], [22, 97, 119], [23, 30, 53], [24, 87, 111], [26, 89, 115], [27, 114, 118], [28, 68, 96], [31, 104, 124], [32, 91, 123], [33, 72, 105], [34, 42, 76], [35, 67, 102], [36, 77, 113], [37, 44, 81], [39, 46, 85], [43, 50, 93], [45, 80, 125], [47, 52, 99], [48, 73, 121], [49, 57, 106], [54, 55, 109], [58, 64, 122], [59, 90, 110], [62, 70, 127], [63, 88, 108], [65, 66, 128], [69, 78, 112], [79, 86, 94]], "261": [[4, 41, 45], [5, 19, 24], [6, 76, 82], [7, 54, 61], [8, 110, 118], [9, 92, 101], [10, 119, 129], [11, 66, 77], [12, 21, 33], [13, 83, 96], [14, 36, 50], [15, 64, 79], [16, 104, 120], [17, 86, 103], [18, 28, 46], [20, 47, 67], [22, 34, 56], [23, 62, 85], [25, 98, 123], [26, 44, 70], [27, 57, 84], [29, 93, 122], [30, 114, 117], [31, 99, 130], [32, 108, 121], [35, 60, 95], [37, 72, 109], [38, 42, 80], [39, 106, 116], [40, 49, 89], [43, 94, 124], [48, 88, 125], [51, 97, 113], [52, 55, 107], [53, 73, 126], [58, 75, 128], [59, 90, 112], [63, 71, 127], [65, 91, 105], [68, 78, 115], [69, 81, 111], [74, 87, 100]], "263": [[4, 61, 65], [5, 46, 51], [6, 50, 56], [7, 8, 15], [9, 113, 122], [10, 115, 125], [11, 38, 49], [12, 117, 129], [13, 42, 55], [14, 20, 34], [16, 68, 84], [17, 66, 83], [18, 45, 63], [19, 75, 94], [21, 41, 62], [22, 26, 48], [23, 73, 96], [24, 112, 127], [25, 91, 116], [27, 59, 86], [28, 76, 104], [29, 106, 128], [30, 107, 126], [31, 88, 119], [32, 82, 114], [33, 47, 80], [35, 37, 72], [36, 109, 118], [39, 103, 121], [40, 90, 130], [43, 57, 100], [44, 67, 111], [52, 53, 105], [54, 99, 110], [58, 74, 131], [60, 79, 124], [64, 98, 101], [69, 71, 123], [70, 85, 108], [77, 89, 97], [78, 92, 93], [81, 87, 95]], "265": [[4, 106, 110], [5, 117, 122], [6, 127, 132], [7, 93, 100], [8, 78, 86], [9, 22, 31], [10, 47, 57], [11, 126, 128], [12, 65, 77], [13, 58, 71], [14, 21, 35], [15, 40, 55], [16, 26, 42], [17, 92, 109], [18, 103, 121], [19, 70, 89], [20, 54, 74], [23, 28, 51], [24, 25, 49], [27, 91, 118], [29, 73, 102], [30, 99, 129], [32, 66, 98], [33, 108, 124], [34, 67, 101], [36, 69, 105], [37, 112, 116], [38, 56, 94], [39, 45, 84], [41, 79, 120], [43, 80, 123], [44, 75, 119], [46, 50, 96], [48, 87, 130], [52, 63, 115], [53, 60, 113], [59, 81, 125], [61, 97, 107], [62, 72, 131], [64, 90, 111], [68, 83, 114], [76, 85, 104], [82, 88, 95]], "267": [[4, 126, 130], [5, 42, 47], [6, 18, 24], [7, 113, 120], [8, 94, 102], [9, 16, 25], [10, 108, 118], [11, 90, 101], [12, 104, 116], [13, 80, 93], [14, 22, 36], [15, 51, 66], [17, 72, 89], [19, 21, 40], [20, 50, 70], [23, 109, 132], [26, 33, 59], [27, 61, 88], [28, 99, 127], [29, 49, 78], [30, 75, 105], [31, 81, 112], [32, 83, 115], [34, 110, 123], [35, 52, 87], [37, 54, 91], [38, 96, 133], [39, 64, 103], [41, 56, 97], [43, 71, 114], [44, 77, 121], [45, 86, 131], [46, 60, 106], [48, 74, 122], [53, 58, 111], [55, 95, 117], [57, 82, 128], [62, 63, 125], [65, 73, 129], [67, 76, 124], [68, 92, 107], [69, 79, 119], [84, 85, 98]], "269": [[4, 41, 45], [5, 97, 102], [6, 123, 129], [7, 43, 50], [8, 51, 59], [9, 106, 115], [10, 18, 28], [11, 117, 128], [12, 30, 42], [13, 53, 66], [14, 22, 36], [15, 84, 99], [16, 61, 77], [17, 23, 40], [19, 95, 114], [20, 63, 83], [21, 49, 70], [24, 65, 89], [25, 85, 110], [26, 62, 88], [27, 100, 127], [29, 35, 64], [31, 118, 120], [32, 69, 101], [33, 76, 109], [34, 73, 107], [37, 87, 124], [38, 81, 119], [39, 108, 122], [44, 60, 104], [46, 92, 131], [47, 90, 132], [48, 105, 116], [52, 82, 134], [54, 71, 125], [55, 58, 113], [56, 74, 130], [57, 86, 126], [67, 91, 111], [68, 80, 121], [72, 94, 103], [75, 96, 98], [78, 79, 112]], "27": [[4, 11, 12], [6, 7, 13], [8, 9, 10]], "271": [[4, 8, 12], [5, 82, 87], [6, 73, 79], [7, 48, 55], [9, 42, 51], [10, 35, 45], [11, 112, 123], [13, 71, 84], [14, 38, 52], [15, 106, 121], [16, 86, 102], [17, 47, 64], [18, 114, 132], [19, 119, 133], [20, 49, 69], [21, 67, 88], [22, 103, 125], [23, 54, 77], [24, 57, 81], [25, 101, 126], [26, 110, 135], [27, 107, 134], [28, 66, 94], [29, 33, 62], [30, 98, 128], [31, 68, 99], [32, 92, 124], [34, 46, 80], [36, 113, 122], [37, 60, 97], [39, 90, 129], [40, 104, 127], [41, 76, 117], [43, 50, 93], [44, 109, 118], [53, 58, 111], [56, 100, 115], [59, 61, 120], [63, 78, 130], [65, 75, 131], [70, 96, 105], [72, 83, 116], [74, 89, 108], [85, 91, 95]], "273": [[4, 65, 69], [5, 18, 23], [6, 90, 96], [7, 98, 105], [8, 64, 72], [9, 20, 29], [10, 92, 102], [11, 22, 33], [12, 106, 118], [13, 31, 44], [14, 112, 126], [15, 52, 67], [16, 24, 40], [17, 107, 124], [19, 114, 133], [21, 116, 136], [25, 55, 80], [26, 85, 111], [27, 93, 120], [28, 43, 71], [30, 58, 88], [32, 89, 121], [34, 83, 117], [35, 46, 81], [36, 103, 134], [37, 47, 84], [38, 70, 108], [39, 61, 100], [41, 101, 131], [42, 45, 87], [48, 82, 130], [49, 76, 125], [50, 91, 132], [51, 94, 128], [53, 56, 109], [54, 104, 115], [57, 97, 119], [59, 68, 127], [60, 62, 122], [63, 75, 135], [66, 78, 129], [73, 77, 123], [74, 86, 113], [79, 95, 99]], "275": [[4, 101, 105], [5, 93, 98], [6, 119, 125], [7, 78, 85], [8, 46, 54], [9, 50, 59], [10, 103, 113], [11, 20, 31], [12, 110, 122], [13, 115, 128], [14, 129, 132], [15, 96, 111], [16, 23, 39], [17, 87, 104], [18, 27, 45], [19, 36, 55], [21, 74, 95], [22, 99, 121], [24, 62, 86], [25, 51, 76], [26, 114, 135], [28, 60, 88], [29, 61, 90], [30, 49, 79], [32, 102, 134], [33, 56, 89], [34, 41, 75], [35, 42, 77], [37, 80, 117], [38, 69, 107], [40, 91, 131], [43, 57, 100], [44, 92, 136], [47, 83, 130], [48, 70, 118], [52, 97, 126], [53, 106, 116], [58, 108, 109], [63, 64, 127], [65, 68, 133], [66, 72, 137], [67, 84, 124], [71, 81, 123], [73, 82, 120]], "277": [[4, 100, 104], [5, 8, 13], [6, 60, 66], [7, 127, 134], [9, 44, 53], [10, 47, 57], [11, 59, 70], [12, 129, 136], [14, 61, 75], [15, 72, 87], [16, 69, 85], [17, 122, 138], [18, 90, 108], [19, 128, 130], [20, 64, 84], [21, 77, 98], [22, 102, 124], [23, 103, 126], [24, 71, 95], [25, 48, 73], [26, 88, 114], [27, 83, 110], [28, 37, 65], [29, 82, 111], [30, 107, 137], [31, 63, 94], [32, 42, 74], [33, 46, 79], [34, 99, 133], [35, 56, 91], [36, 116, 125], [38, 119, 120], [39, 67, 106], [40, 81, 121], [41, 76, 117], [43, 62, 105], [45, 52, 97], [49, 93, 135], [50, 112, 115], [51, 80, 131], [54, 78, 132], [55, 109, 113], [58, 101, 118], [68, 86, 123], [89, 92, 96]], "279": [[4, 82, 86], [5, 133, 138], [6, 116, 122], [7, 57, 64], [8, 91, 99], [9, 43, 52], [10, 32, 42], [11, 123, 134], [12, 17, 29], [13, 24, 37], [14, 81, 95], [15, 87, 102], [16, 94, 110], [18, 67, 85], [19, 77, 96], [20, 41, 61], [21, 26, 47], [22, 114, 136], [23, 31, 54], [25, 53, 78], [27, 71, 98], [28, 34, 62], [30, 124, 125], [33, 109, 137], [35, 49, 84], [36, 111, 132], [38, 97, 135], [39, 89, 128], [40, 80, 120], [44, 75, 119], [45, 55, 100], [46, 72, 118], [48, 73, 121], [50, 90, 139], [51, 76, 127], [56, 108, 115], [58, 59, 117], [60, 88, 131], [63, 66, 129], [65, 101, 113], [68, 105, 106], [69, 103, 107], [70, 79, 130], [74, 93, 112], [83, 92, 104]], "281": [[4, 101, 105], [5, 113, 118], [6, 28, 34], [7, 103, 110], [8, 50, 58], [9, 98, 107], [10, 70, 80], [11, 33, 44], [12, 88, 100], [13, 132, 136], [14, 128, 139], [15, 20, 35], [16, 31, 47], [17, 74, 91], [18, 46, 64], [19, 95, 114], [21, 48, 69], [22, 53, 75], [23, 32, 55], [24, 93, 117], [25, 61, 86], [26, 71, 97], [27, 49, 76], [29, 108, 137], [30, 121, 130], [36, 68, 104], [37, 57, 94], [38, 82, 120], [39, 84, 123], [40, 119, 122], [41, 90, 131], [42, 54, 96], [43, 83, 126], [45, 112, 124], [51, 78, 129], [52, 63, 115], [56, 85, 140], [59, 106, 116], [60, 65, 125], [62, 72, 134], [66, 77, 138], [67, 79, 135], [73, 99, 109], [81, 89, 111], [87, 92, 102]], "283": [[4, 26, 30], [5, 97, 102], [6, 22, 28], [7, 113, 120], [8, 92, 100], [9, 78, 87], [10, 38, 48], [11, 20, 31], [12, 79, 91], [13, 58, 71], [14, 133, 136], [15, 24, 39], [16, 110, 126], [17, 121, 138], [18, 123, 141], [19, 64, 83], [21, 116, 137], [23, 49, 72], [25, 32, 57], [27, 66, 93], [29, 101, 130], [33, 55, 88], [34, 61, 95], [35, 90, 125], [36, 45, 81], [37, 107, 139], [40, 69, 109], [41, 99, 140], [42, 112, 129], [43, 106, 134], [44, 108, 131], [46, 86, 132], [47, 68, 115], [50, 54, 104], [51, 67, 118], [52, 59, 111], [53, 75, 128], [56, 63, 119], [60, 62, 122], [65, 70, 135], [73, 96, 114], [74, 85, 124], [76, 80, 127], [77, 89, 117], [82, 98, 103], [84, 94, 105]], "285": [[4, 79, 83], [5, 17, 22], [6, 71, 77], [7, 46, 53], [8, 91, 99], [9, 101, 110], [10, 16, 26], [11, 12, 23], [13, 48, 61], [14, 24, 38], [15, 129, 141], [18, 39, 57], [19, 78, 97], [20, 64, 84], [21, 103, 124], [25, 73, 98], [27, 106, 133], [28, 104, 132], [29, 86, 115], [30, 55, 85], [31, 107, 138], [32, 42, 74], [33, 56, 89], [34, 100, 134], [35, 90, 125], [36, 121, 128], [37, 68, 105], [40, 96, 136], [41, 82, 123], [43, 92, 135], [44, 114, 127], [45, 81, 126], [47, 118, 120], [49, 88, 137], [50, 116, 119], [51, 58, 109], [52, 87, 139], [54, 63, 117], [59, 72, 131], [60, 95, 130], [65, 75, 140], [66, 108, 111], [67, 76, 142], [69, 94, 122], [70, 102, 113], [80, 93, 112]], "287": [[4, 105, 109], [5, 82, 87], [6, 123, 129], [7, 62, 69], [8, 131, 139], [9, 136, 142], [10, 124, 134], [11, 107, 118], [12, 15, 27], [13, 115, 128], [14, 67, 81], [16, 95, 111], [17, 22, 39], [18, 68, 86], [19, 31, 50], [20, 78, 98], [21, 112, 133], [23, 28, 51], [24, 103, 127], [25, 71, 96], [26, 46, 72], [29, 126, 132], [30, 49, 79], [32, 41, 73], [33, 119, 135], [34, 42, 76], [35, 59, 94], [36, 114, 137], [37, 85, 122], [38, 54, 92], [40, 43, 83], [44, 64, 108], [45, 80, 125], [47, 97, 143], [48, 65, 113], [52, 58, 110], [53, 88, 141], [55, 102, 130], [56, 61, 117], [60, 89, 138], [63, 77, 140], [66, 100, 121], [70, 101, 116], [74, 93, 120], [84, 99, 104], [90, 91, 106]], "289": [[4, 38, 42], [5, 136, 141], [6, 86, 92], [7, 60, 67], [8, 110, 118], [9, 113, 122], [10, 35, 45], [11, 51, 62], [12, 88, 100], [13, 84, 97], [14, 52, 66], [15, 43, 58], [16, 104, 120], [17, 63, 80], [18, 76, 94], [19, 53, 72], [20, 59, 79], [21, 23, 44], [22, 49, 71], [24, 103, 127], [25, 31, 56], [26, 107, 133], [27, 116, 143], [28, 83, 111], [29, 129, 131], [30, 108, 138], [32, 73, 105], [33, 82, 115], [34, 85, 119], [36, 123, 130], [37, 75, 112], [39, 101, 140], [40, 114, 135], [41, 93, 134], [46, 106, 137], [47, 77, 124], [48, 96, 144], [50, 78, 128], [54, 55, 109], [57, 90, 142], [61, 64, 125], [65, 74, 139], [68, 95, 126], [69, 99, 121], [70, 87, 132], [81, 91, 117], [89, 98, 102]], "29": [[4, 8, 12], [5, 6, 11], [7, 9, 13]], "291": [[4, 38, 42], [5, 121, 126], [6, 51, 57], [7, 131, 138], [8, 69, 77], [9, 56, 65], [10, 20, 30], [11, 95, 106], [12, 35, 47], [13, 84, 97], [14, 111, 125], [15, 53, 68], [16, 134, 141], [17, 28, 45], [18, 55, 73], [19, 21, 40], [22, 96, 118], [23, 37, 60], [24, 124, 143], [25, 82, 107], [26, 120, 145], [27, 101, 128], [29, 34, 63], [31, 78, 109], [32, 70, 102], [33, 59, 92], [36, 83, 119], [39, 64, 103], [41, 81, 122], [43, 104, 144], [44, 112, 135], [46, 48, 94], [49, 115, 127], [50, 105, 136], [52, 90, 142], [54, 85, 139], [58, 93, 140], [61, 72, 133], [62, 99, 130], [66, 108, 117], [67, 110, 114], [71, 88, 132], [74, 80, 137], [75, 100, 116], [76, 86, 129], [79, 89, 123], [87, 91, 113]], "293": [[4, 139, 143], [5, 81, 86], [6, 92, 98], [7, 100, 107], [8, 101, 109], [9, 48, 57], [10, 111, 121], [11, 74, 85], [12, 56, 68], [13, 132, 145], [14, 63, 77], [15, 90, 105], [16, 36, 52], [17, 55, 72], [18, 47, 65], [19, 94, 113], [20, 108, 128], [21, 78, 99], [22, 42, 64], [23, 80, 103], [24, 123, 146], [25, 119, 144], [26, 125, 142], [27, 129, 137], [28, 84, 112], [29, 93, 122], [30, 96, 126], [31, 44, 75], [32, 50, 82], [33, 40, 73], [34, 102, 136], [35, 62, 97], [37, 67, 104], [38, 89, 127], [39, 91, 130], [41, 46, 87], [43, 115, 135], [45, 79, 124], [49, 106, 138], [51, 69, 120], [53, 88, 141], [54, 60, 114], [58, 95, 140], [59, 116, 118], [61, 70, 131], [66, 110, 117], [76, 83, 134]], "295": [[4, 105, 109], [5, 67, 72], [6, 30, 36], [7, 54, 61], [8, 34, 42], [9, 99, 108], [10, 115, 125], [11, 110, 121], [12, 139, 144], [13, 120, 133], [14, 83, 97], [15, 135, 145], [16, 79, 95], [17, 130, 147], [18, 66, 84], [19, 29, 48], [20, 55, 75], [21, 64, 85], [22, 68, 90], [23, 78, 101], [24, 117, 141], [25, 63, 88], [26, 111, 137], [27, 122, 146], [28, 45, 73], [31, 93, 124], [32, 129, 134], [33, 43, 76], [35, 59, 94], [37, 127, 131], [38, 62, 100], [39, 104, 143], [40, 52, 92], [41, 50, 91], [44, 123, 128], [46, 107, 142], [47, 51, 98], [49, 65, 114], [53, 116, 126], [56, 57, 113], [58, 60, 118], [69, 71, 140], [70, 87, 138], [74, 89, 132], [77, 82, 136], [80, 96, 119], [81, 102, 112], [86, 103, 106]], "297": [[4, 116, 120], [5, 70, 75], [6, 105, 111], [7, 133, 140], [8, 18, 26], [9, 55, 64], [10, 14, 24], [11, 95, 106], [12, 20, 32], [13, 117, 130], [15, 30, 45], [16, 113, 129], [17, 90, 107], [19, 38, 57], [21, 31, 52], [22, 29, 51], [23, 89, 112], [25, 134, 138], [27, 91, 118], [28, 58, 86], [33, 98, 131], [34, 103, 137], [35, 126, 136], [36, 85, 121], [37, 59, 96], [39, 93, 132], [40, 60, 100], [41, 56, 97], [42, 108, 147], [43, 76, 119], [44, 66, 110], [46, 63, 109], [47, 99, 146], [48, 101, 148], [49, 79, 128], [50, 74, 124], [53, 82, 135], [54, 73, 127], [61, 94, 142], [62, 81, 143], [65, 80, 145], [67, 77, 144], [68, 71, 139], [69, 87, 141], [72, 102, 123], [78, 104, 115], [83, 92, 122], [84, 88, 125]], "299": [[4, 75, 79], [5, 12, 17], [6, 110, 116], [7, 84, 91], [8, 15, 23], [9, 16, 25], [10, 92, 102], [11, 93, 104], [13, 77, 90], [14, 133, 147], [18, 127, 145], [19, 50, 69], [20, 131, 148], [21, 128, 149], [22, 64, 86], [24, 122, 146], [26, 113, 139], [27, 32, 59], [28, 89, 117], [29, 129, 141], [30, 125, 144], [31, 68, 99], [33, 87, 120], [34, 54, 88], [35, 48, 83], [36, 44, 80], [37, 58, 95], [38, 100, 138], [39, 123, 137], [40, 65, 105], [41, 115, 143], [42, 72, 114], [43, 60, 103], [45, 76, 121], [46, 73, 119], [47, 61, 108], [49, 52, 101], [51, 85, 136], [53, 82, 135], [55, 56, 111], [57, 112, 130], [62, 70, 132], [63, 94, 142], [66, 109, 124], [67, 98, 134], [74, 107, 118], [78, 81, 140], [96, 97, 106]], "301": [[4, 103, 107], [5, 49, 54], [6, 32, 38], [7, 57, 64], [8, 27, 35], [9, 131, 140], [10, 78, 88], [11, 85, 96], [12, 59, 71], [13, 92, 105], [14, 87, 101], [15, 45, 60], [16, 17, 33], [18, 48, 66], [19, 50, 69], [20, 129, 149], [21, 111, 132], [22, 113, 135], [23, 124, 147], [24, 93, 117], [25, 133, 143], [26, 84, 110], [28, 114, 142], [29, 36, 65], [30, 46, 76], [31, 120, 150], [34, 81, 115], [37, 118, 146], [39, 80, 119], [40, 83, 123], [41, 67, 108], [42, 74, 116], [43, 128, 130], [44, 95, 139], [47, 94, 141], [51, 55, 106], [52, 112, 137], [53, 91, 144], [56, 89, 145], [58, 68, 126], [61, 77, 138], [62, 86, 148], [63, 73, 136], [70, 97, 134], [72, 104, 125], [75, 99, 127], [79, 100, 122], [82, 98, 121], [90, 102, 109]], "31": [[4, 8, 12], [5, 9, 14], [6, 10, 15], [7, 11, 13]], "33": [[4, 14, 15], [5, 7, 12], [6, 10, 16], [9, 11, 13]], "35": [[4, 14, 17], [5, 7, 12], [6, 10, 16], [9, 11, 15]], "37": [[4, 5, 9], [6, 15, 16], [7, 11, 18], [8, 12, 17], [10, 13, 14]], "39": [[4, 16, 19], [5, 10, 15], [6, 8, 14], [7, 11, 18], [9, 13, 17]], "41": [[4, 8, 12], [5, 10, 15], [6, 16, 19], [7, 14, 20], [11, 13, 17]], "43": [[4, 17, 21], [5, 11, 16], [6, 14, 20], [7, 8, 15], [9, 10, 19], [12, 13, 18]], "45": [[4, 6, 10], [5, 12, 17], [7, 16, 22], [8, 11, 19], [9, 15, 21], [13, 14, 18]], "47": [[4, 12, 16], [5, 8, 13], [6, 11, 17], [7, 19, 21], [9, 18, 20], [10, 15, 22]], "49": [[4, 7, 11], [5, 10, 15], [6, 21, 22], [8, 17, 24], [9, 14, 23], [12, 18, 19], [13, 16, 20]], "51": [[4, 9, 13], [5, 12, 17], [6, 16, 22], [7, 20, 24], [8, 15, 23], [10, 11, 21], [14, 18, 19]], "53": [[4, 11, 15], [5, 20, 25], [6, 23, 24], [7, 14, 21], [8, 9, 17], [10, 16, 26], [12, 19, 22]], "55": [[4, 16, 20], [5, 8, 13], [6, 17, 23], [7, 18, 25], [9, 19, 27], [10, 14, 24], [11, 15, 26], [12, 21, 22]], "57": [[4, 6, 10], [5, 13, 18], [7, 21, 28], [8, 19, 27], [9, 14, 23], [11, 22, 24], [12, 20, 25], [15, 16, 26]], "59": [[4, 17, 21], [5, 8, 13], [6, 25, 28], [7, 11, 18], [9, 24, 26], [10, 22, 27], [14, 15, 29], [16, 20, 23]], "61": [[4, 8, 12], [5, 19, 24], [6, 10, 16], [7, 20, 27], [9, 21, 30], [11, 22, 28], [13, 23, 25], [14, 15, 29], [17, 18, 26]], "63": [[4, 10, 14], [5, 13, 18], [6, 19, 25], [7, 8, 15], [9, 26, 28], [11, 23, 29], [12, 24, 27], [16, 17, 30], [20, 21, 22]], "65": [[4, 22, 26], [5, 23, 28], [6, 9, 15], [7, 27, 31], [8, 16, 24], [10, 19, 29], [11, 14, 25], [12, 18, 30], [13, 20, 32]], "67": [[4, 15, 19], [5, 21, 26], [6, 8, 14], [7, 13, 20], [9, 22, 31], [10, 24, 33], [11, 27, 29], [12, 25, 30], [16, 23, 28], [17, 18, 32]], "69": [[4, 5, 9], [6, 28, 34], [7, 16, 23], [8, 30, 31], [10, 14, 24], [11, 15, 26], [12, 21, 33], [13, 19, 32], [17, 25, 27], [18, 22, 29]], "71": [[4, 6, 10], [5, 15, 20], [7, 31, 33], [8, 16, 24], [9, 18, 27], [11, 28, 32], [12, 29, 30], [13, 21, 34], [17, 19, 35], [22, 23, 26]], "73": [[4, 25, 29], [5, 33, 35], [6, 22, 28], [7, 9, 16], [8, 18, 26], [10, 24, 34], [11, 19, 30], [12, 15, 27], [13, 23, 36], [14, 17, 31], [20, 21, 32]], "75": [[4, 28, 32], [5, 22, 27], [6, 10, 16], [7, 19, 26], [8, 12, 20], [9, 31, 35], [11, 14, 25], [13, 29, 33], [15, 23, 37], [17, 24, 34], [18, 21, 36]], "77": [[4, 8, 12], [5, 27, 32], [6, 19, 25], [7, 31, 38], [9, 28, 37], [10, 26, 36], [11, 24, 35], [13, 17, 30], [14, 15, 29], [16, 18, 34], [21, 23, 33]], "79": [[4, 8, 12], [5, 27, 32], [6, 23, 29], [7, 18, 25], [9, 33, 37], [10, 34, 35], [11, 13, 24], [14, 16, 30], [15, 28, 36], [17, 21, 38], [19, 20, 39], [22, 26, 31]], "81": [[4, 14, 18], [5, 31, 36], [6, 35, 40], [7, 16, 23], [8, 11, 19], [9, 34, 38], [10, 17, 27], [12, 25, 37], [13, 20, 33], [15, 24, 39], [21, 28, 32], [22, 29, 30]], "83": [[4, 38, 41], [5, 20, 25], [6, 28, 34], [7, 10, 17], [8, 36, 39], [9, 21, 30], [11, 15, 26], [12, 31, 40], [13, 24, 37], [14, 18, 32], [16, 19, 35], [23, 27, 33]], "85": [[4, 6, 10], [5, 26, 31], [7, 27, 34], [8, 16, 24], [9, 12, 21], [11, 25, 36], [13, 35, 37], [14, 29, 42], [15, 30, 40], [17, 22, 39], [18, 23, 41], [19, 28, 38], [20, 32, 33]], "87": [[4, 26, 30], [5, 11, 16], [6, 38, 43], [7, 32, 39], [8, 23, 31], [9, 18, 27], [10, 24, 34], [12, 28, 40], [13, 33, 41], [14, 21, 35], [15, 22, 37], [17, 19, 36], [20, 25, 42]], "89": [[4, 20, 24], [5, 23, 28], [6, 16, 22], [7, 36, 43], [8, 10, 18], [9, 32, 41], [11, 26, 37], [12, 35, 42], [13, 25, 38], [14, 30, 44], [15, 34, 40], [19, 31, 39], [27, 29, 33]], "91": [[4, 35, 39], [5, 7, 12], [6, 22, 28], [8, 15, 23], [9, 20, 29], [10, 26, 36], [11, 33, 44], [13, 38, 40], [14, 32, 45], [16, 18, 34], [17, 25, 42], [19, 31, 41], [21, 27, 43], [24, 30, 37]], "93": [[4, 42, 46], [5, 13, 18], [6, 31, 37], [7, 33, 40], [8, 24, 32], [9, 26, 35], [10, 28, 38], [11, 23, 34], [12, 27, 39], [14, 16, 30], [15, 29, 44], [17, 19, 36], [20, 25, 45], [21, 22, 43]], "95": [[4, 6, 10], [5, 14, 19], [7, 9, 16], [8, 25, 33], [11, 24, 35], [12, 37, 46], [13, 38, 44], [15, 32, 47], [17, 28, 45], [18, 36, 41], [20, 22, 42], [21, 34, 40], [23, 29, 43], [26, 30, 39]], "97": [[4, 15, 19], [5, 38, 43], [6, 11, 17], [7, 40, 47], [8, 28, 36], [9, 37, 46], [10, 34, 44], [12, 20, 32], [13, 22, 35], [14, 16, 30], [18, 24, 42], [21, 31, 45], [23, 26, 48], [25, 33, 39], [27, 29, 41]], "99": [[4, 21, 25], [5, 43, 48], [6, 24, 30], [7, 11, 18], [8, 29, 37], [9, 35, 44], [10, 26, 36], [12, 20, 32], [13, 14, 27], [15, 34, 49], [16, 31, 47], [17, 40, 42], [19, 39, 41], [22, 23, 45], [28, 33, 38]]}, "[5,K]": {"101": [[5, 30, 35], [6, 37, 43], [7, 41, 48], [8, 42, 50], [9, 18, 27], [10, 29, 39], [11, 33, 44], [12, 40, 49], [13, 23, 36], [14, 17, 31], [15, 19, 34], [16, 22, 38], [21, 25, 46], [24, 32, 45], [26, 28, 47]], "103": [[5, 9, 14], [6, 33, 39], [7, 41, 48], [8, 19, 27], [10, 34, 44], [11, 25, 36], [12, 28, 40], [13, 16, 29], [15, 23, 38], [17, 20, 37], [18, 42, 43], [21, 31, 51], [22, 35, 46], [24, 30, 49], [26, 32, 45]], "105": [[5, 39, 44], [6, 23, 29], [7, 46, 52], [8, 30, 38], [9, 28, 37], [10, 31, 41], [11, 43, 51], [12, 21, 33], [13, 42, 50], [14, 18, 32], [15, 34, 49], [16, 24, 40], [17, 19, 36], [20, 27, 47], [22, 26, 48], [25, 35, 45]], "107": [[5, 39, 44], [6, 13, 19], [7, 27, 34], [8, 23, 31], [9, 45, 53], [10, 36, 46], [11, 17, 28], [12, 38, 50], [14, 37, 51], [15, 20, 35], [16, 43, 48], [18, 29, 47], [22, 30, 52], [24, 25, 49], [26, 40, 41], [32, 33, 42]], "109": [[5, 43, 48], [6, 14, 20], [7, 26, 33], [8, 11, 19], [9, 32, 41], [10, 30, 40], [12, 15, 27], [13, 18, 31], [16, 36, 52], [17, 38, 54], [21, 39, 49], [22, 42, 45], [23, 35, 51], [24, 29, 53], [25, 34, 50], [28, 37, 44]], "111": [[5, 45, 50], [6, 9, 15], [7, 48, 55], [8, 39, 47], [10, 42, 52], [11, 23, 34], [12, 21, 33], [13, 44, 54], [14, 16, 30], [17, 29, 46], [18, 20, 38], [19, 22, 41], [24, 25, 49], [26, 27, 53], [28, 32, 51], [31, 37, 43], [35, 36, 40]], "113": [[5, 43, 48], [6, 33, 39], [7, 18, 25], [8, 19, 27], [9, 17, 26], [10, 41, 51], [11, 45, 56], [12, 49, 52], [13, 29, 42], [14, 21, 35], [15, 23, 38], [16, 44, 53], [20, 30, 50], [22, 24, 46], [28, 31, 54], [32, 34, 47], [36, 37, 40]], "115": [[5, 34, 39], [6, 13, 19], [7, 30, 37], [8, 50, 57], [9, 31, 40], [10, 14, 24], [11, 15, 26], [12, 23, 35], [16, 46, 53], [17, 25, 42], [18, 41, 56], [20, 32, 52], [21, 33, 54], [22, 44, 49], [27, 43, 45], [28, 36, 51], [29, 38, 48]], "117": [[5, 53, 58], [6, 38, 44], [7, 12, 19], [8, 41, 49], [9, 52, 56], [10, 30, 40], [11, 35, 46], [13, 26, 39], [14, 29, 43], [15, 21, 36], [16, 34, 50], [17, 28, 45], [18, 48, 51], [20, 22, 42], [23, 24, 47], [25, 37, 55], [27, 33, 57], [31, 32, 54]], "119": [[5, 25, 30], [6, 11, 17], [7, 32, 39], [8, 19, 27], [9, 54, 56], [10, 42, 52], [12, 26, 38], [13, 35, 48], [14, 33, 47], [15, 45, 59], [16, 34, 50], [18, 43, 58], [20, 29, 49], [21, 41, 57], [22, 44, 53], [23, 28, 51], [24, 40, 55], [36, 37, 46]], "121": [[5, 15, 20], [6, 18, 24], [7, 44, 51], [8, 28, 36], [9, 12, 21], [10, 31, 41], [11, 34, 45], [13, 17, 30], [14, 53, 54], [16, 27, 43], [19, 37, 56], [22, 49, 50], [23, 46, 52], [25, 39, 57], [26, 40, 55], [29, 33, 59], [32, 42, 47], [35, 38, 48]], "123": [[5, 10, 15], [6, 46, 52], [7, 54, 61], [8, 24, 32], [9, 13, 22], [11, 49, 60], [12, 27, 39], [14, 23, 37], [16, 25, 41], [17, 38, 55], [18, 35, 53], [19, 40, 59], [20, 30, 50], [21, 44, 58], [26, 31, 57], [28, 47, 48], [29, 43, 51], [33, 34, 56], [36, 42, 45]], "125": [[5, 33, 38], [6, 12, 18], [7, 25, 32], [8, 41, 49], [9, 48, 57], [10, 35, 45], [11, 44, 55], [13, 53, 59], [14, 47, 61], [15, 52, 58], [16, 46, 62], [17, 26, 43], [19, 21, 40], [20, 22, 42], [23, 28, 51], [24, 30, 54], [27, 29, 56], [31, 34, 60], [36, 39, 50]], "127": [[5, 59, 63], [6, 50, 56], [7, 11, 18], [8, 27, 35], [9, 37, 46], [10, 15, 25], [12, 33, 45], [13, 26, 39], [14, 41, 55], [16, 44, 60], [17, 30, 47], [19, 42, 61], [20, 49, 58], [21, 36, 57], [22, 29, 51], [23, 31, 54], [24, 38, 62], [32, 43, 52], [34, 40, 53]], "129": [[5, 29, 34], [6, 8, 14], [7, 36, 43], [9, 58, 62], [10, 53, 63], [11, 19, 30], [12, 52, 64], [13, 42, 55], [15, 25, 40], [16, 56, 57], [17, 24, 41], [18, 31, 49], [20, 26, 46], [21, 27, 48], [22, 39, 61], [23, 47, 59], [28, 32, 60], [33, 45, 51], [35, 44, 50], [37, 38, 54]], "131": [[5, 17, 22], [6, 18, 24], [7, 47, 54], [8, 41, 49], [9, 42, 51], [10, 58, 63], [11, 26, 37], [12, 21, 33], [13, 23, 36], [14, 38, 52], [15, 46, 61], [16, 34, 50], [19, 45, 64], [20, 35, 55], [25, 44, 62], [27, 39, 65], [28, 29, 57], [30, 48, 53], [31, 40, 60], [32, 43, 56]], "133": [[5, 61, 66], [6, 54, 60], [7, 49, 56], [8, 40, 48], [9, 26, 35], [10, 15, 25], [11, 16, 27], [12, 43, 55], [13, 52, 65], [14, 37, 51], [17, 36, 53], [18, 20, 38], [19, 44, 63], [21, 29, 50], [22, 23, 45], [24, 47, 62], [30, 46, 57], [31, 33, 64], [32, 42, 59], [34, 41, 58]], "135": [[5, 56, 61], [6, 51, 57], [7, 40, 47], [8, 62, 65], [9, 10, 19], [11, 49, 60], [12, 32, 44], [13, 29, 42], [14, 53, 67], [15, 35, 50], [16, 27, 43], [17, 22, 39], [18, 20, 38], [21, 24, 45], [23, 36, 59], [25, 41, 66], [26, 37, 63], [28, 52, 55], [30, 34, 64], [31, 46, 58], [33, 48, 54]], "137": [[5, 16, 21], [6, 52, 58], [7, 20, 27], [8, 61, 68], [9, 26, 35], [10, 38, 48], [11, 55, 66], [12, 13, 25], [14, 29, 43], [15, 59, 63], [17, 24, 41], [18, 46, 64], [19, 53, 65], [22, 28, 50], [23, 34, 57], [30, 40, 67], [31, 44, 62], [32, 45, 60], [36, 47, 54], [37, 49, 51], [39, 42, 56]], "139": [[5, 39, 44], [6, 37, 43], [7, 57, 64], [8, 47, 55], [9, 54, 63], [10, 25, 35], [11, 23, 34], [12, 50, 62], [13, 32, 45], [14, 16, 30], [15, 41, 56], [17, 36, 53], [18, 51, 69], [19, 42, 61], [20, 46, 66], [21, 28, 49], [22, 58, 59], [26, 48, 65], [27, 40, 67], [29, 31, 60], [33, 38, 68]], "141": [[5, 8, 13], [6, 42, 48], [7, 17, 24], [9, 63, 69], [10, 22, 32], [11, 28, 39], [12, 37, 49], [14, 57, 70], [15, 18, 33], [16, 36, 52], [19, 45, 64], [20, 38, 58], [21, 44, 65], [23, 56, 62], [25, 55, 61], [26, 41, 67], [27, 46, 68], [29, 30, 59], [31, 50, 60], [34, 53, 54], [35, 40, 66], [43, 47, 51]], "143": [[5, 50, 55], [6, 38, 44], [7, 61, 68], [8, 11, 19], [9, 53, 62], [10, 24, 34], [12, 40, 52], [13, 47, 60], [14, 64, 65], [15, 18, 33], [16, 29, 45], [17, 32, 49], [20, 22, 42], [21, 37, 58], [23, 36, 59], [25, 51, 67], [26, 46, 71], [27, 39, 66], [28, 35, 63], [30, 56, 57], [31, 43, 69], [41, 48, 54]], "145": [[5, 48, 53], [6, 61, 67], [7, 30, 37], [8, 10, 18], [9, 63, 72], [11, 12, 23], [13, 29, 42], [14, 19, 33], [15, 36, 51], [16, 40, 56], [17, 35, 52], [20, 25, 45], [21, 44, 65], [22, 46, 68], [24, 34, 58], [26, 55, 64], [27, 49, 69], [28, 57, 60], [31, 43, 71], [32, 38, 70], [39, 47, 59], [41, 50, 54]], "147": [[5, 21, 26], [6, 44, 50], [7, 61, 68], [8, 55, 63], [9, 28, 37], [10, 47, 57], [11, 49, 60], [12, 41, 53], [13, 27, 40], [14, 34, 48], [15, 18, 33], [16, 59, 72], [17, 56, 73], [19, 52, 71], [20, 46, 66], [22, 36, 58], [23, 31, 54], [24, 45, 69], [25, 39, 64], [29, 51, 67], [30, 35, 65], [32, 38, 70], [42, 43, 62]], "149": [[5, 47, 52], [6, 66, 72], [7, 19, 26], [8, 37, 45], [9, 60, 69], [10, 14, 24], [11, 67, 71], [12, 29, 41], [13, 48, 61], [15, 53, 68], [16, 46, 62], [17, 23, 40], [18, 55, 73], [20, 54, 74], [21, 30, 51], [22, 35, 57], [25, 33, 58], [27, 36, 63], [28, 31, 59], [32, 38, 70], [34, 50, 65], [42, 43, 64], [44, 49, 56]], "151": [[5, 43, 48], [6, 63, 69], [7, 20, 27], [8, 67, 75], [9, 51, 60], [10, 25, 35], [11, 17, 28], [12, 66, 73], [13, 68, 70], [14, 36, 50], [15, 18, 33], [16, 55, 71], [19, 30, 49], [21, 31, 52], [22, 37, 59], [23, 38, 61], [24, 34, 58], [26, 46, 72], [29, 45, 74], [32, 57, 62], [40, 47, 64], [41, 54, 56], [42, 44, 65]], "153": [[5, 28, 33], [6, 71, 76], [7, 23, 30], [8, 54, 62], [9, 39, 48], [10, 17, 27], [11, 69, 73], [12, 45, 57], [13, 34, 47], [14, 35, 49], [15, 63, 75], [16, 43, 59], [18, 26, 44], [19, 60, 74], [20, 46, 66], [21, 32, 53], [22, 29, 51], [24, 61, 68], [25, 56, 72], [31, 36, 67], [37, 52, 64], [38, 50, 65], [40, 55, 58], [41, 42, 70]], "155": [[5, 39, 44], [6, 52, 58], [7, 22, 29], [8, 64, 72], [9, 28, 37], [10, 51, 61], [11, 23, 34], [12, 56, 68], [13, 42, 55], [14, 67, 74], [15, 21, 36], [16, 57, 73], [17, 48, 65], [18, 41, 59], [19, 27, 46], [20, 40, 60], [24, 45, 69], [25, 50, 75], [26, 53, 76], [30, 32, 62], [31, 47, 77], [33, 38, 71], [35, 54, 66], [43, 49, 63]], "157": [[5, 45, 50], [6, 14, 20], [7, 70, 77], [8, 51, 59], [9, 12, 21], [10, 54, 64], [11, 16, 27], [13, 23, 36], [15, 29, 44], [17, 31, 48], [18, 34, 52], [19, 63, 75], [22, 38, 60], [24, 41, 65], [25, 58, 74], [26, 30, 56], [28, 62, 67], [32, 53, 72], [33, 55, 69], [35, 43, 78], [37, 47, 73], [39, 57, 61], [40, 46, 71], [42, 49, 66]], "159": [[5, 45, 50], [6, 69, 75], [7, 56, 63], [8, 29, 37], [9, 14, 23], [10, 52, 62], [11, 30, 41], [12, 49, 61], [13, 64, 77], [15, 28, 43], [16, 17, 33], [18, 53, 71], [19, 48, 67], [20, 38, 58], [21, 26, 47], [22, 54, 76], [24, 46, 70], [25, 40, 65], [27, 59, 73], [31, 60, 68], [32, 55, 72], [34, 51, 74], [35, 44, 79], [36, 57, 66], [39, 42, 78]], "161": [[5, 22, 27], [6, 19, 25], [7, 36, 43], [8, 42, 50], [9, 39, 48], [10, 51, 61], [11, 45, 56], [12, 71, 78], [13, 20, 33], [14, 38, 52], [15, 67, 79], [16, 31, 47], [17, 57, 74], [18, 63, 80], [21, 41, 62], [23, 53, 76], [24, 46, 70], [26, 60, 75], [28, 64, 69], [29, 55, 77], [30, 58, 73], [32, 34, 66], [35, 54, 72], [37, 59, 65], [44, 49, 68]], "163": [[5, 60, 65], [6, 37, 43], [7, 40, 47], [8, 25, 33], [9, 63, 72], [10, 59, 69], [11, 39, 50], [12, 55, 67], [13, 68, 81], [14, 24, 38], [15, 71, 77], [16, 48, 64], [17, 36, 53], [18, 44, 62], [19, 35, 54], [20, 32, 52], [21, 66, 76], [22, 23, 45], [26, 49, 75], [27, 57, 79], [28, 30, 58], [29, 41, 70], [31, 42, 73], [34, 51, 78], [46, 56, 61]], "165": [[5, 76, 81], [6, 40, 46], [7, 36, 43], [8, 74, 82], [9, 55, 64], [10, 29, 39], [11, 23, 34], [12, 73, 80], [13, 19, 32], [14, 51, 65], [15, 52, 67], [16, 72, 77], [17, 20, 37], [18, 30, 48], [21, 42, 63], [22, 28, 50], [24, 33, 57], [25, 62, 78], [26, 45, 71], [27, 59, 79], [31, 44, 75], [35, 60, 70], [38, 61, 66], [41, 56, 68], [47, 49, 69], [53, 54, 58]], "167": [[5, 58, 63], [6, 30, 36], [7, 77, 83], [8, 16, 24], [9, 61, 70], [10, 17, 27], [11, 75, 81], [12, 34, 46], [13, 28, 41], [14, 60, 74], [15, 50, 65], [18, 25, 43], [19, 35, 54], [20, 31, 51], [21, 64, 82], [22, 26, 48], [23, 39, 62], [29, 47, 76], [32, 57, 78], [33, 66, 68], [37, 59, 71], [38, 49, 80], [40, 55, 72], [42, 52, 73], [44, 56, 67], [45, 53, 69]], "169": [[5, 75, 80], [6, 67, 73], [7, 61, 68], [8, 21, 29], [9, 57, 66], [10, 54, 64], [11, 42, 53], [12, 76, 81], [13, 26, 39], [14, 35, 49], [15, 47, 62], [16, 63, 79], [17, 24, 41], [18, 25, 43], [19, 50, 69], [20, 52, 72], [22, 37, 59], [23, 28, 51], [27, 56, 83], [30, 65, 74], [31, 46, 77], [32, 55, 82], [33, 58, 78], [34, 36, 70], [38, 60, 71], [40, 45, 84]], "171": [[5, 25, 30], [6, 36, 42], [7, 81, 83], [8, 29, 37], [9, 13, 22], [10, 40, 50], [11, 65, 76], [12, 59, 71], [14, 34, 48], [15, 53, 68], [16, 51, 67], [17, 70, 84], [18, 74, 79], [19, 35, 54], [20, 73, 78], [21, 31, 52], [23, 38, 61], [24, 45, 69], [26, 60, 85], [27, 55, 82], [28, 49, 77], [32, 43, 75], [33, 39, 72], [41, 64, 66], [44, 47, 80], [46, 62, 63], [56, 57, 58]], "173": [[5, 47, 52], [6, 68, 74], [7, 69, 76], [8, 34, 42], [9, 11, 20], [10, 33, 43], [12, 50, 62], [13, 58, 71], [14, 72, 86], [15, 60, 75], [16, 28, 44], [17, 21, 38], [18, 31, 49], [19, 27, 46], [22, 56, 78], [23, 32, 55], [24, 39, 63], [25, 54, 79], [26, 57, 83], [29, 59, 85], [30, 66, 77], [35, 65, 73], [36, 67, 70], [37, 45, 82], [40, 53, 80], [41, 51, 81], [48, 61, 64]], "175": [[5, 34, 39], [6, 54, 60], [7, 9, 16], [8, 81, 86], [10, 30, 40], [11, 50, 61], [12, 56, 68], [13, 79, 83], [14, 24, 38], [15, 69, 84], [17, 27, 44], [18, 29, 47], [19, 71, 85], [20, 33, 53], [21, 55, 76], [22, 58, 80], [23, 75, 77], [25, 41, 66], [26, 48, 74], [28, 45, 73], [31, 62, 82], [32, 46, 78], [35, 37, 72], [36, 51, 87], [42, 63, 70], [43, 65, 67], [52, 59, 64]], "177": [[5, 77, 82], [6, 52, 58], [7, 65, 72], [8, 25, 33], [9, 17, 26], [10, 12, 22], [11, 80, 86], [13, 29, 42], [14, 75, 88], [15, 19, 34], [16, 53, 69], [18, 30, 48], [20, 63, 83], [21, 47, 68], [23, 70, 84], [24, 31, 55], [27, 40, 67], [28, 64, 85], [32, 49, 81], [35, 38, 73], [36, 43, 79], [37, 39, 76], [41, 62, 74], [44, 46, 87], [45, 54, 78], [50, 56, 71], [51, 60, 66], [57, 59, 61]], "179": [[5, 68, 73], [6, 11, 17], [7, 77, 84], [8, 46, 54], [9, 82, 88], [10, 35, 45], [12, 64, 76], [13, 48, 61], [14, 29, 43], [15, 74, 89], [16, 33, 49], [18, 39, 57], [19, 67, 86], [20, 63, 83], [21, 66, 87], [22, 56, 78], [23, 71, 85], [24, 27, 51], [25, 55, 80], [26, 32, 58], [28, 31, 59], [30, 42, 72], [34, 36, 70], [37, 38, 75], [40, 41, 81], [47, 53, 79], [50, 60, 69], [52, 62, 65]], "181": [[5, 10, 15], [6, 47, 53], [7, 72, 79], [8, 11, 19], [9, 22, 31], [12, 26, 38], [13, 46, 59], [14, 36, 50], [16, 80, 85], [17, 76, 88], [18, 37, 55], [20, 49, 69], [21, 78, 82], [23, 35, 58], [24, 30, 54], [25, 75, 81], [27, 41, 68], [28, 61, 89], [29, 65, 87], [32, 34, 66], [33, 62, 86], [39, 45, 84], [40, 70, 71], [42, 48, 90], [43, 64, 74], [44, 60, 77], [51, 63, 67], [52, 56, 73]], "183": [[5, 44, 49], [6, 31, 37], [7, 72, 79], [8, 33, 41], [9, 58, 67], [10, 70, 80], [11, 77, 88], [12, 66, 78], [13, 15, 28], [14, 25, 39], [16, 53, 69], [17, 74, 91], [18, 81, 84], [19, 38, 57], [20, 34, 54], [21, 65, 86], [22, 24, 46], [23, 27, 50], [26, 47, 73], [29, 56, 85], [30, 52, 82], [32, 55, 87], [35, 59, 89], [36, 71, 76], [40, 43, 83], [42, 48, 90], [45, 63, 75], [51, 64, 68], [60, 61, 62]], "185": [[5, 58, 63], [6, 33, 39], [7, 80, 87], [8, 54, 62], [9, 28, 37], [10, 61, 71], [11, 68, 79], [12, 38, 50], [13, 30, 43], [14, 22, 36], [15, 60, 75], [16, 70, 86], [17, 74, 91], [18, 67, 85], [19, 25, 44], [20, 27, 47], [21, 31, 52], [23, 55, 78], [24, 59, 83], [26, 77, 82], [29, 64, 92], [32, 65, 88], [34, 42, 76], [35, 69, 81], [41, 49, 90], [45, 51, 89], [46, 66, 73], [48, 53, 84], [56, 57, 72]], "187": [[5, 39, 44], [6, 80, 86], [7, 28, 35], [8, 65, 73], [9, 13, 22], [10, 77, 87], [11, 52, 63], [12, 18, 30], [14, 68, 82], [15, 61, 76], [16, 17, 33], [19, 37, 56], [20, 23, 43], [21, 25, 46], [24, 59, 83], [26, 55, 81], [27, 45, 72], [29, 64, 93], [31, 67, 89], [32, 34, 66], [36, 54, 90], [38, 57, 92], [40, 69, 78], [41, 62, 84], [42, 70, 75], [47, 49, 91], [48, 51, 88], [50, 58, 79], [53, 60, 74]], "189": [[5, 27, 32], [6, 36, 42], [7, 73, 80], [8, 41, 49], [9, 34, 43], [10, 48, 58], [11, 24, 35], [12, 70, 82], [13, 46, 59], [14, 64, 78], [15, 16, 31], [17, 68, 85], [18, 61, 79], [19, 52, 71], [20, 66, 86], [21, 29, 50], [22, 45, 67], [23, 69, 92], [25, 76, 88], [26, 65, 91], [28, 77, 84], [30, 44, 74], [33, 75, 81], [37, 56, 93], [38, 57, 94], [39, 60, 90], [40, 62, 87], [47, 53, 89], [51, 55, 83], [54, 63, 72]], "191": [[5, 85, 90], [6, 28, 34], [7, 63, 70], [8, 29, 37], [9, 38, 47], [10, 26, 36], [11, 50, 61], [12, 13, 25], [14, 18, 32], [15, 16, 31], [17, 75, 92], [19, 35, 54], [20, 59, 79], [21, 73, 94], [22, 81, 88], [23, 77, 91], [24, 52, 76], [27, 78, 86], [30, 41, 71], [33, 62, 95], [39, 68, 84], [40, 43, 83], [42, 56, 93], [44, 45, 89], [46, 65, 80], [48, 69, 74], [49, 60, 82], [51, 53, 87], [55, 64, 72], [58, 66, 67]], "193": [[5, 47, 52], [6, 77, 83], [7, 63, 70], [8, 33, 41], [9, 56, 65], [10, 11, 21], [12, 26, 38], [13, 44, 57], [14, 29, 43], [15, 86, 92], [16, 51, 67], [17, 78, 95], [18, 76, 94], [19, 27, 46], [20, 59, 79], [22, 53, 75], [23, 74, 96], [24, 84, 85], [25, 62, 87], [28, 61, 89], [30, 36, 66], [31, 80, 82], [32, 40, 72], [34, 37, 71], [35, 68, 90], [39, 73, 81], [42, 49, 91], [45, 48, 93], [50, 55, 88], [60, 64, 69]], "195": [[5, 75, 80], [6, 91, 97], [7, 27, 34], [8, 41, 49], [9, 92, 94], [10, 21, 31], [11, 67, 78], [12, 83, 95], [13, 86, 96], [14, 71, 85], [15, 72, 87], [16, 24, 40], [17, 38, 55], [18, 29, 47], [19, 37, 56], [20, 46, 66], [22, 43, 65], [23, 50, 73], [25, 77, 93], [26, 58, 84], [28, 32, 60], [30, 44, 74], [33, 36, 69], [35, 53, 88], [39, 42, 81], [45, 61, 89], [48, 57, 90], [51, 68, 76], [52, 64, 79], [54, 59, 82], [62, 63, 70]], "197": [[5, 37, 42], [6, 54, 60], [7, 64, 71], [8, 88, 96], [9, 65, 74], [10, 77, 87], [11, 45, 56], [12, 38, 50], [13, 84, 97], [14, 32, 46], [15, 75, 90], [16, 28, 44], [17, 76, 93], [18, 21, 39], [19, 33, 52], [20, 49, 69], [22, 51, 73], [23, 55, 78], [24, 61, 85], [25, 83, 89], [26, 72, 98], [27, 41, 68], [29, 66, 95], [30, 81, 86], [31, 36, 67], [34, 57, 91], [35, 47, 82], [40, 63, 94], [43, 62, 92], [48, 70, 79], [58, 59, 80]], "199": [[5, 16, 21], [6, 67, 73], [7, 52, 59], [8, 54, 62], [9, 39, 48], [10, 41, 51], [11, 47, 58], [12, 34, 46], [13, 29, 42], [14, 55, 69], [15, 87, 97], [17, 88, 94], [18, 56, 74], [19, 80, 99], [20, 83, 96], [22, 57, 79], [23, 30, 53], [24, 85, 90], [25, 40, 65], [26, 72, 98], [27, 64, 91], [28, 82, 89], [31, 76, 92], [32, 36, 68], [33, 37, 70], [35, 71, 93], [38, 43, 81], [44, 77, 78], [45, 50, 95], [49, 66, 84], [61, 63, 75]], "201": [[5, 83, 88], [6, 19, 25], [7, 95, 99], [8, 36, 44], [9, 55, 64], [10, 79, 89], [11, 38, 49], [12, 69, 81], [13, 87, 100], [14, 62, 76], [15, 41, 56], [16, 24, 40], [17, 26, 43], [18, 67, 85], [20, 27, 47], [21, 53, 74], [22, 58, 80], [23, 82, 96], [28, 50, 78], [29, 30, 59], [31, 73, 97], [32, 60, 92], [33, 77, 91], [34, 37, 71], [35, 68, 98], [39, 45, 84], [42, 48, 90], [46, 61, 94], [51, 57, 93], [52, 63, 86], [54, 72, 75], [65, 66, 70]], "203": [[5, 45, 50], [6, 23, 29], [7, 53, 60], [8, 93, 101], [9, 40, 49], [10, 41, 51], [11, 28, 39], [12, 57, 69], [13, 35, 48], [14, 64, 78], [15, 37, 52], [16, 67, 83], [17, 72, 89], [18, 26, 44], [19, 63, 82], [20, 76, 96], [21, 38, 59], [22, 70, 92], [24, 84, 95], [25, 80, 98], [27, 77, 99], [30, 32, 62], [31, 85, 87], [33, 55, 88], [34, 79, 90], [36, 61, 97], [42, 58, 100], [43, 66, 94], [46, 71, 86], [47, 65, 91], [54, 68, 81], [56, 73, 74]], "205": [[5, 37, 42], [6, 53, 59], [7, 74, 81], [8, 91, 99], [9, 84, 93], [10, 24, 34], [11, 17, 28], [12, 48, 60], [13, 14, 27], [15, 94, 96], [16, 51, 67], [18, 86, 101], [19, 61, 80], [20, 83, 102], [21, 52, 73], [22, 44, 66], [23, 82, 100], [25, 32, 57], [26, 38, 64], [29, 78, 98], [30, 49, 79], [31, 41, 72], [33, 85, 87], [35, 55, 90], [36, 56, 92], [39, 69, 97], [43, 46, 89], [45, 50, 95], [47, 70, 88], [58, 71, 76], [62, 68, 75], [63, 65, 77]], "207": [[5, 20, 25], [6, 59, 65], [7, 79, 86], [8, 24, 32], [9, 48, 57], [10, 67, 77], [11, 62, 73], [12, 94, 101], [13, 43, 56], [14, 75, 89], [15, 78, 93], [16, 42, 58], [17, 82, 99], [18, 23, 41], [19, 69, 88], [21, 28, 49], [22, 83, 102], [26, 44, 70], [27, 36, 63], [29, 35, 64], [30, 74, 103], [31, 50, 81], [33, 54, 87], [34, 61, 95], [37, 80, 90], [38, 72, 97], [39, 53, 92], [40, 76, 91], [45, 66, 96], [46, 52, 98], [47, 60, 100], [51, 71, 85], [55, 68, 84]], "209": [[5, 66, 71], [6, 28, 34], [7, 90, 97], [8, 64, 72], [9, 20, 29], [10, 15, 25], [11, 41, 52], [12, 96, 101], [13, 55, 68], [14, 56, 70], [16, 61, 77], [17, 82, 99], [18, 87, 104], [19, 31, 50], [21, 53, 74], [22, 37, 59], [23, 60, 83], [24, 27, 51], [26, 43, 69], [30, 84, 95], [32, 57, 89], [33, 42, 75], [35, 80, 94], [36, 49, 85], [38, 79, 92], [39, 67, 103], [40, 81, 88], [44, 65, 100], [45, 46, 91], [47, 76, 86], [48, 63, 98], [54, 62, 93], [58, 73, 78]], "211": [[5, 83, 88], [6, 102, 103], [7, 11, 18], [8, 79, 87], [9, 61, 70], [10, 47, 57], [12, 19, 31], [13, 54, 67], [14, 23, 37], [15, 82, 97], [16, 91, 104], [17, 93, 101], [20, 26, 46], [21, 71, 92], [22, 62, 84], [24, 48, 72], [25, 75, 100], [27, 58, 85], [28, 52, 80], [29, 30, 59], [32, 33, 65], [34, 39, 73], [35, 64, 99], [36, 45, 81], [38, 56, 94], [40, 50, 90], [41, 55, 96], [42, 74, 95], [43, 63, 105], [44, 78, 89], [49, 76, 86], [53, 60, 98], [66, 68, 77]], "213": [[5, 58, 63], [6, 62, 68], [7, 93, 100], [8, 69, 77], [9, 35, 44], [10, 51, 61], [11, 78, 89], [12, 24, 36], [13, 99, 101], [14, 83, 97], [15, 26, 41], [16, 74, 90], [17, 20, 37], [18, 30, 48], [19, 52, 71], [21, 70, 91], [22, 64, 86], [23, 56, 79], [25, 82, 106], [27, 65, 92], [28, 29, 57], [31, 67, 98], [32, 55, 87], [33, 47, 80], [34, 84, 95], [38, 73, 102], [39, 42, 81], [40, 54, 94], [43, 66, 104], [45, 72, 96], [46, 59, 105], [49, 76, 88], [50, 60, 103], [53, 75, 85]], "215": [[5, 30, 35], [6, 10, 16], [7, 87, 94], [8, 90, 98], [9, 29, 38], [11, 55, 66], [12, 68, 80], [13, 65, 78], [14, 89, 103], [15, 86, 101], [17, 50, 67], [18, 53, 71], [19, 24, 43], [20, 40, 60], [21, 23, 44], [22, 70, 92], [25, 27, 52], [26, 83, 106], [28, 54, 82], [31, 79, 105], [32, 84, 99], [33, 69, 102], [34, 73, 107], [36, 45, 81], [37, 56, 93], [39, 76, 100], [41, 47, 88], [42, 49, 91], [46, 51, 97], [48, 63, 104], [57, 62, 96], [58, 72, 85], [59, 61, 95], [64, 74, 77]], "217": [[5, 79, 84], [6, 76, 82], [7, 78, 85], [8, 11, 19], [9, 27, 36], [10, 77, 87], [12, 96, 108], [13, 35, 48], [14, 69, 83], [15, 88, 103], [16, 21, 37], [17, 33, 50], [18, 54, 72], [20, 38, 58], [22, 75, 97], [23, 67, 90], [24, 91, 102], [25, 56, 81], [26, 40, 66], [28, 70, 98], [29, 31, 60], [30, 43, 73], [32, 61, 93], [34, 65, 99], [39, 53, 92], [41, 45, 86], [42, 62, 104], [44, 57, 101], [46, 59, 105], [47, 64, 106], [49, 68, 100], [51, 71, 95], [52, 55, 107], [63, 74, 80]], "219": [[5, 97, 102], [6, 68, 74], [7, 52, 59], [8, 31, 39], [9, 86, 95], [10, 30, 40], [11, 26, 37], [12, 75, 87], [13, 85, 98], [14, 44, 58], [15, 48, 63], [16, 76, 92], [17, 33, 50], [18, 100, 101], [19, 34, 53], [20, 90, 109], [21, 28, 49], [22, 94, 103], [23, 91, 105], [24, 60, 84], [25, 42, 67], [27, 51, 78], [29, 41, 70], [32, 88, 99], [35, 54, 89], [36, 43, 79], [38, 73, 108], [45, 61, 106], [46, 69, 104], [47, 65, 107], [55, 71, 93], [56, 81, 82], [57, 66, 96], [62, 77, 80], [64, 72, 83]], "221": [[5, 69, 74], [6, 17, 23], [7, 26, 33], [8, 83, 91], [9, 29, 38], [10, 88, 98], [11, 45, 56], [12, 104, 105], [13, 67, 80], [14, 63, 77], [15, 49, 64], [16, 96, 109], [18, 44, 62], [19, 87, 106], [20, 39, 59], [21, 93, 107], [22, 86, 108], [24, 34, 58], [25, 78, 103], [27, 72, 99], [28, 61, 89], [30, 52, 82], [31, 48, 79], [32, 41, 73], [35, 84, 102], [36, 65, 101], [37, 57, 94], [40, 71, 110], [42, 50, 92], [43, 47, 90], [46, 51, 97], [53, 68, 100], [55, 81, 85], [60, 66, 95], [70, 75, 76]], "223": [[5, 23, 28], [6, 53, 59], [7, 45, 52], [8, 24, 32], [9, 78, 87], [10, 91, 101], [11, 63, 74], [12, 90, 102], [13, 72, 85], [14, 69, 83], [15, 34, 49], [16, 41, 57], [17, 27, 44], [18, 81, 99], [19, 89, 108], [20, 93, 110], [21, 22, 43], [25, 75, 100], [26, 71, 97], [29, 31, 60], [30, 88, 105], [33, 70, 103], [35, 77, 111], [36, 73, 109], [37, 58, 95], [38, 66, 104], [39, 67, 106], [40, 46, 86], [42, 54, 96], [47, 84, 92], [48, 50, 98], [51, 56, 107], [61, 68, 94], [64, 79, 80], [65, 76, 82]], "225": [[5, 72, 77], [6, 57, 63], [7, 83, 90], [8, 9, 17], [10, 13, 23], [11, 29, 40], [12, 22, 34], [14, 41, 55], [15, 96, 111], [16, 68, 84], [18, 103, 104], [19, 73, 92], [20, 60, 80], [21, 64, 85], [24, 99, 102], [25, 46, 71], [26, 36, 62], [27, 70, 97], [28, 88, 109], [30, 51, 81], [31, 56, 87], [32, 66, 98], [33, 53, 86], [35, 78, 112], [37, 52, 89], [38, 79, 108], [39, 91, 95], [42, 58, 100], [43, 76, 106], [44, 50, 94], [45, 75, 105], [47, 54, 101], [48, 59, 107], [49, 61, 110], [65, 67, 93], [69, 74, 82]], "227": [[5, 23, 28], [6, 45, 51], [7, 87, 94], [8, 68, 76], [9, 106, 112], [10, 98, 108], [11, 59, 70], [12, 91, 103], [13, 86, 99], [14, 32, 46], [15, 38, 53], [16, 77, 93], [17, 49, 66], [18, 74, 92], [19, 78, 97], [20, 30, 50], [21, 36, 57], [22, 85, 107], [24, 64, 88], [25, 55, 80], [26, 75, 101], [27, 42, 69], [29, 61, 90], [31, 41, 72], [33, 89, 105], [34, 83, 110], [35, 60, 95], [37, 65, 102], [39, 43, 82], [40, 44, 84], [47, 62, 109], [48, 63, 111], [52, 71, 104], [54, 73, 100], [56, 58, 113], [67, 79, 81]], "229": [[5, 91, 96], [6, 24, 30], [7, 65, 72], [8, 73, 81], [9, 17, 26], [10, 47, 57], [11, 82, 93], [12, 83, 95], [13, 101, 114], [14, 23, 37], [15, 61, 76], [16, 94, 110], [18, 33, 51], [19, 90, 109], [20, 80, 100], [21, 45, 66], [22, 40, 62], [25, 79, 104], [27, 50, 77], [28, 59, 87], [29, 56, 85], [31, 39, 70], [32, 43, 75], [34, 71, 105], [35, 63, 98], [36, 48, 84], [38, 88, 103], [41, 86, 102], [42, 55, 97], [44, 64, 108], [46, 67, 113], [49, 74, 106], [52, 78, 99], [53, 54, 107], [58, 60, 111], [68, 69, 92]], "23": [[5, 7, 11], [6, 8, 9]], "231": [[5, 70, 75], [6, 19, 25], [7, 91, 98], [8, 107, 115], [9, 97, 106], [10, 108, 113], [11, 58, 69], [12, 21, 33], [13, 77, 90], [14, 100, 114], [15, 26, 41], [16, 57, 73], [17, 93, 110], [18, 104, 109], [20, 61, 81], [22, 67, 89], [23, 29, 52], [24, 47, 71], [27, 35, 62], [28, 38, 66], [30, 50, 80], [31, 45, 76], [32, 56, 88], [34, 86, 111], [36, 65, 101], [37, 46, 83], [39, 48, 87], [40, 42, 82], [43, 53, 96], [44, 84, 103], [49, 63, 112], [51, 85, 95], [54, 72, 105], [55, 74, 102], [59, 78, 94], [60, 79, 92], [64, 68, 99]], "233": [[5, 57, 62], [6, 84, 90], [7, 44, 51], [8, 103, 111], [9, 97, 106], [10, 29, 39], [11, 26, 37], [12, 66, 78], [13, 23, 36], [14, 68, 82], [15, 38, 53], [16, 92, 108], [17, 47, 64], [18, 95, 113], [19, 54, 73], [20, 99, 114], [21, 79, 100], [22, 76, 98], [24, 50, 74], [25, 42, 67], [27, 80, 107], [28, 93, 112], [30, 88, 115], [31, 65, 96], [32, 40, 72], [33, 48, 81], [34, 75, 109], [35, 56, 91], [41, 87, 105], [43, 59, 102], [46, 83, 104], [49, 52, 101], [55, 61, 116], [58, 86, 89], [60, 63, 110], [69, 70, 94], [71, 77, 85]], "235": [[5, 22, 27], [6, 60, 66], [7, 31, 38], [8, 113, 114], [9, 65, 74], [10, 86, 96], [11, 98, 109], [12, 32, 44], [13, 62, 75], [14, 73, 87], [15, 89, 104], [16, 83, 99], [17, 36, 53], [18, 79, 97], [19, 51, 70], [20, 88, 108], [21, 37, 58], [23, 93, 116], [24, 57, 81], [25, 29, 54], [26, 50, 76], [28, 63, 91], [30, 42, 72], [33, 85, 117], [34, 94, 107], [35, 47, 82], [39, 61, 100], [40, 55, 95], [41, 84, 110], [43, 49, 92], [45, 56, 101], [46, 78, 111], [48, 67, 115], [52, 80, 103], [59, 71, 105], [64, 69, 102], [68, 77, 90]], "237": [[5, 75, 80], [6, 100, 106], [7, 65, 72], [8, 16, 24], [9, 26, 35], [10, 77, 87], [11, 44, 55], [12, 20, 32], [13, 41, 54], [14, 62, 76], [15, 34, 49], [17, 94, 111], [18, 96, 114], [19, 97, 116], [21, 103, 113], [22, 60, 82], [23, 30, 53], [25, 85, 110], [27, 93, 117], [28, 64, 92], [29, 99, 109], [31, 81, 112], [33, 46, 79], [36, 38, 74], [37, 47, 84], [39, 50, 89], [40, 61, 101], [42, 56, 98], [43, 59, 102], [45, 70, 115], [48, 71, 118], [51, 78, 108], [52, 90, 95], [57, 73, 107], [58, 88, 91], [63, 69, 105], [66, 67, 104], [68, 83, 86]], "239": [[5, 109, 114], [6, 43, 49], [7, 98, 105], [8, 24, 32], [9, 51, 60], [10, 59, 69], [11, 23, 34], [12, 74, 86], [13, 55, 68], [14, 57, 71], [15, 76, 91], [16, 92, 108], [17, 83, 100], [18, 85, 103], [19, 94, 113], [20, 95, 115], [21, 56, 77], [22, 42, 64], [25, 37, 62], [26, 96, 117], [27, 70, 97], [28, 78, 106], [29, 89, 118], [30, 50, 80], [31, 88, 119], [33, 66, 99], [35, 52, 87], [36, 45, 81], [38, 63, 101], [39, 65, 104], [40, 53, 93], [41, 75, 116], [44, 46, 90], [47, 82, 110], [48, 84, 107], [54, 73, 112], [58, 79, 102], [61, 67, 111]], "241": [[5, 53, 58], [6, 55, 61], [7, 96, 103], [8, 98, 106], [9, 102, 111], [10, 63, 73], [11, 46, 57], [12, 65, 77], [13, 32, 45], [14, 95, 109], [15, 99, 114], [16, 70, 86], [17, 101, 118], [18, 26, 44], [19, 69, 88], [20, 30, 50], [21, 51, 72], [22, 100, 119], [23, 108, 110], [24, 36, 60], [25, 31, 56], [27, 97, 117], [28, 40, 68], [29, 83, 112], [33, 92, 116], [34, 41, 75], [35, 39, 74], [37, 67, 104], [38, 42, 80], [43, 48, 91], [47, 81, 113], [49, 87, 105], [52, 82, 107], [54, 66, 120], [59, 89, 93], [62, 64, 115], [71, 76, 94], [78, 79, 84]], "243": [[5, 34, 39], [6, 43, 49], [7, 28, 35], [8, 42, 50], [9, 46, 55], [10, 61, 71], [11, 83, 94], [12, 80, 92], [13, 75, 88], [14, 103, 117], [15, 21, 36], [16, 53, 69], [17, 97, 114], [18, 98, 116], [19, 111, 113], [20, 64, 84], [22, 90, 112], [23, 81, 104], [24, 100, 119], [25, 62, 87], [26, 47, 73], [27, 66, 93], [29, 38, 67], [30, 106, 107], [31, 60, 91], [32, 45, 77], [33, 41, 74], [37, 85, 121], [40, 95, 108], [44, 76, 120], [48, 51, 99], [52, 86, 105], [54, 79, 110], [56, 78, 109], [57, 68, 118], [58, 89, 96], [59, 82, 102], [63, 65, 115], [70, 72, 101]], "245": [[5, 116, 121], [6, 61, 67], [7, 21, 28], [8, 39, 47], [9, 70, 79], [10, 24, 34], [11, 90, 101], [12, 82, 94], [13, 84, 97], [14, 60, 74], [15, 40, 55], [16, 43, 59], [17, 100, 117], [18, 85, 103], [19, 89, 108], [20, 73, 93], [22, 27, 49], [23, 104, 118], [25, 77, 102], [26, 66, 92], [29, 80, 109], [30, 48, 78], [31, 41, 72], [32, 83, 115], [33, 36, 69], [35, 51, 86], [37, 96, 112], [38, 87, 120], [42, 63, 105], [44, 62, 106], [45, 68, 113], [46, 76, 122], [50, 57, 107], [52, 95, 98], [53, 81, 111], [54, 65, 119], [56, 75, 114], [58, 88, 99], [64, 71, 110]], "247": [[5, 26, 31], [6, 90, 96], [7, 95, 102], [8, 79, 87], [9, 83, 92], [10, 45, 55], [11, 73, 84], [12, 53, 65], [13, 93, 106], [14, 85, 99], [15, 97, 112], [16, 43, 59], [17, 110, 120], [18, 57, 75], [19, 107, 121], [20, 113, 114], [21, 98, 119], [22, 27, 49], [23, 38, 61], [24, 50, 74], [25, 41, 66], [28, 72, 100], [29, 52, 81], [30, 48, 78], [32, 69, 101], [33, 56, 89], [34, 36, 70], [35, 47, 82], [37, 54, 91], [39, 86, 122], [40, 77, 117], [42, 94, 111], [44, 60, 104], [46, 63, 109], [51, 88, 108], [58, 71, 118], [62, 80, 105], [64, 67, 116], [68, 76, 103]], "249": [[5, 38, 43], [6, 76, 82], [7, 10, 17], [8, 54, 62], [9, 74, 83], [11, 117, 121], [12, 22, 34], [13, 98, 111], [14, 31, 45], [15, 90, 105], [16, 97, 113], [18, 88, 106], [19, 23, 42], [20, 103, 123], [21, 40, 61], [24, 85, 109], [25, 48, 73], [26, 101, 122], [27, 36, 63], [28, 86, 114], [29, 50, 79], [30, 59, 89], [32, 80, 112], [33, 51, 84], [35, 52, 87], [37, 96, 116], [39, 55, 94], [41, 78, 119], [44, 47, 91], [46, 95, 108], [49, 66, 115], [53, 92, 104], [56, 64, 120], [57, 93, 99], [58, 67, 124], [60, 71, 118], [65, 77, 107], [68, 81, 100], [69, 70, 110], [72, 75, 102]], "25": [[5, 8, 12], [6, 9, 10]], "251": [[5, 48, 53], [6, 74, 80], [7, 60, 67], [8, 44, 52], [9, 89, 98], [10, 84, 94], [11, 16, 27], [12, 110, 122], [13, 117, 121], [14, 65, 79], [15, 113, 123], [17, 26, 43], [18, 29, 47], [19, 108, 124], [20, 21, 41], [22, 81, 103], [23, 59, 82], [24, 30, 54], [25, 39, 64], [28, 107, 116], [31, 102, 118], [32, 69, 101], [33, 45, 78], [34, 86, 120], [35, 55, 90], [36, 75, 111], [37, 99, 115], [38, 76, 114], [40, 66, 106], [42, 63, 105], [46, 49, 95], [50, 97, 104], [51, 68, 119], [56, 70, 125], [57, 85, 109], [58, 93, 100], [62, 77, 112], [71, 88, 92], [72, 83, 96], [73, 87, 91]], "253": [[5, 7, 12], [6, 43, 49], [8, 104, 112], [9, 119, 125], [10, 41, 51], [11, 97, 108], [13, 109, 122], [14, 64, 78], [15, 61, 76], [16, 73, 89], [17, 71, 88], [18, 40, 58], [19, 25, 44], [20, 75, 95], [21, 86, 107], [22, 26, 48], [23, 101, 124], [24, 92, 116], [27, 30, 57], [28, 68, 96], [29, 98, 126], [31, 36, 67], [32, 81, 113], [33, 39, 72], [34, 80, 114], [35, 82, 117], [37, 56, 93], [38, 46, 84], [42, 100, 111], [45, 103, 105], [47, 85, 121], [50, 65, 115], [52, 99, 102], [53, 70, 123], [55, 63, 118], [59, 74, 120], [60, 87, 106], [66, 77, 110], [69, 90, 94], [79, 83, 91]], "255": [[5, 104, 109], [6, 33, 39], [7, 37, 44], [8, 86, 94], [9, 111, 120], [10, 15, 25], [11, 32, 43], [12, 77, 89], [13, 67, 80], [14, 36, 50], [16, 58, 74], [17, 90, 107], [18, 88, 106], [19, 51, 70], [20, 99, 119], [21, 34, 55], [22, 81, 103], [23, 48, 71], [24, 110, 121], [26, 79, 105], [27, 97, 124], [28, 101, 126], [29, 87, 116], [30, 93, 123], [31, 53, 84], [35, 61, 96], [38, 57, 95], [40, 82, 122], [41, 42, 83], [45, 98, 112], [46, 56, 102], [47, 66, 113], [49, 59, 108], [52, 63, 115], [54, 76, 125], [60, 68, 127], [62, 75, 118], [64, 91, 100], [65, 73, 117], [69, 72, 114], [78, 85, 92]], "257": [[5, 51, 56], [6, 74, 80], [7, 38, 45], [8, 35, 43], [9, 108, 117], [10, 105, 115], [11, 29, 40], [12, 48, 60], [13, 42, 55], [14, 33, 47], [15, 34, 49], [16, 76, 92], [17, 68, 85], [18, 77, 95], [19, 116, 122], [20, 59, 79], [21, 54, 75], [22, 31, 53], [23, 104, 127], [24, 109, 124], [25, 87, 112], [26, 97, 123], [27, 93, 120], [28, 86, 114], [30, 66, 96], [32, 37, 69], [36, 103, 118], [39, 72, 111], [41, 50, 91], [44, 88, 125], [46, 73, 119], [52, 98, 107], [57, 99, 101], [58, 78, 121], [61, 70, 126], [62, 89, 106], [63, 65, 128], [64, 83, 110], [67, 90, 100], [71, 84, 102], [81, 82, 94]], "259": [[5, 106, 111], [6, 52, 58], [7, 56, 63], [8, 31, 39], [9, 33, 42], [10, 82, 92], [11, 34, 45], [12, 17, 29], [13, 51, 64], [14, 21, 35], [15, 76, 91], [16, 110, 126], [18, 61, 79], [19, 70, 89], [20, 80, 100], [22, 65, 87], [23, 98, 121], [24, 105, 129], [25, 43, 68], [26, 101, 127], [27, 46, 73], [28, 85, 113], [30, 95, 125], [32, 96, 128], [36, 88, 124], [37, 83, 120], [38, 71, 109], [40, 67, 107], [41, 75, 116], [44, 74, 118], [47, 55, 102], [48, 97, 114], [49, 59, 108], [50, 86, 123], [53, 66, 119], [54, 90, 115], [57, 99, 103], [60, 77, 122], [62, 93, 104], [69, 78, 112], [81, 84, 94]], "261": [[5, 22, 27], [6, 36, 42], [7, 121, 128], [8, 123, 130], [9, 88, 97], [10, 60, 70], [11, 15, 26], [12, 96, 108], [13, 89, 102], [14, 78, 92], [16, 83, 99], [17, 74, 91], [18, 107, 125], [19, 40, 59], [20, 47, 67], [21, 34, 55], [23, 71, 94], [24, 113, 124], [25, 114, 122], [28, 62, 90], [29, 77, 106], [30, 57, 87], [31, 50, 81], [32, 54, 86], [33, 35, 68], [37, 105, 119], [38, 41, 79], [39, 56, 95], [43, 69, 112], [44, 72, 116], [45, 84, 129], [46, 98, 117], [48, 104, 109], [49, 101, 111], [51, 64, 115], [52, 58, 110], [53, 82, 126], [61, 73, 127], [63, 80, 118], [65, 93, 103], [66, 75, 120], [76, 85, 100]], "263": [[5, 84, 89], [6, 33, 39], [7, 103, 110], [8, 43, 51], [9, 113, 122], [10, 31, 41], [11, 17, 28], [12, 36, 48], [13, 104, 117], [14, 74, 88], [15, 25, 40], [16, 54, 70], [18, 114, 131], [19, 37, 56], [20, 63, 83], [21, 44, 65], [22, 73, 95], [23, 71, 94], [24, 85, 109], [26, 107, 130], [27, 66, 93], [29, 77, 106], [30, 81, 111], [32, 86, 118], [34, 91, 125], [35, 80, 115], [38, 67, 105], [42, 79, 121], [45, 78, 123], [46, 97, 120], [47, 49, 96], [50, 69, 119], [52, 99, 112], [53, 82, 128], [55, 92, 116], [57, 98, 108], [58, 76, 129], [59, 68, 127], [60, 64, 124], [61, 100, 102], [62, 75, 126], [72, 90, 101]], "265": [[5, 73, 78], [6, 121, 127], [7, 119, 126], [8, 84, 92], [9, 11, 20], [10, 101, 111], [12, 71, 83], [13, 56, 69], [14, 86, 100], [15, 76, 91], [16, 24, 40], [17, 18, 35], [19, 89, 108], [21, 23, 44], [22, 28, 50], [25, 49, 74], [26, 59, 85], [27, 113, 125], [29, 38, 67], [30, 88, 118], [31, 99, 130], [32, 47, 79], [33, 115, 117], [34, 109, 122], [36, 98, 131], [37, 65, 102], [39, 41, 80], [42, 52, 94], [43, 61, 104], [45, 96, 124], [46, 66, 112], [48, 58, 106], [51, 54, 105], [53, 70, 123], [55, 82, 128], [57, 63, 120], [60, 95, 110], [62, 87, 116], [64, 68, 132], [72, 90, 103], [75, 93, 97], [77, 81, 107]], "267": [[5, 130, 132], [6, 85, 91], [7, 64, 71], [8, 109, 117], [9, 107, 116], [10, 14, 24], [11, 61, 72], [12, 93, 105], [13, 100, 113], [15, 42, 57], [16, 50, 66], [17, 86, 103], [18, 108, 126], [19, 27, 46], [20, 90, 110], [21, 32, 53], [22, 120, 125], [23, 104, 127], [25, 67, 92], [26, 95, 121], [28, 59, 87], [29, 73, 102], [30, 47, 77], [31, 45, 76], [33, 82, 115], [34, 36, 70], [35, 63, 98], [37, 44, 81], [38, 80, 118], [39, 60, 99], [40, 48, 88], [41, 83, 124], [43, 68, 111], [49, 106, 112], [51, 78, 129], [52, 101, 114], [54, 94, 119], [55, 84, 128], [56, 89, 122], [58, 75, 133], [62, 69, 131], [65, 79, 123], [74, 96, 97]], "269": [[5, 43, 48], [6, 121, 127], [7, 39, 46], [8, 110, 118], [9, 51, 60], [10, 126, 133], [11, 12, 23], [13, 14, 27], [15, 22, 37], [16, 112, 128], [17, 36, 53], [18, 63, 81], [19, 52, 71], [20, 105, 125], [21, 77, 98], [24, 56, 80], [25, 45, 70], [26, 61, 87], [28, 75, 103], [29, 54, 83], [30, 109, 130], [31, 116, 122], [32, 69, 101], [33, 82, 115], [34, 62, 96], [35, 100, 134], [38, 73, 111], [40, 106, 123], [41, 97, 131], [42, 107, 120], [44, 93, 132], [47, 67, 114], [49, 55, 104], [50, 58, 108], [57, 72, 129], [59, 65, 124], [64, 92, 113], [68, 84, 117], [74, 76, 119], [78, 89, 102], [79, 91, 99], [85, 90, 94], [86, 88, 95]], "27": [[5, 10, 12], [6, 8, 13], [7, 9, 11]], "271": [[5, 43, 48], [6, 67, 73], [7, 38, 45], [8, 113, 121], [9, 101, 110], [10, 12, 22], [11, 51, 62], [13, 17, 30], [14, 120, 134], [15, 29, 44], [16, 98, 114], [18, 42, 60], [19, 52, 71], [20, 112, 132], [21, 88, 109], [23, 55, 78], [24, 94, 118], [25, 36, 61], [26, 80, 106], [27, 49, 76], [28, 107, 135], [31, 54, 85], [32, 116, 123], [33, 100, 133], [34, 70, 104], [35, 89, 124], [37, 108, 126], [39, 86, 125], [40, 103, 128], [41, 81, 122], [46, 59, 105], [47, 64, 111], [50, 102, 119], [56, 74, 130], [57, 58, 115], [63, 79, 129], [65, 66, 131], [69, 75, 127], [72, 82, 117], [77, 95, 99], [83, 92, 96], [84, 90, 97], [87, 91, 93]], "273": [[5, 86, 91], [6, 73, 79], [7, 51, 58], [8, 87, 95], [9, 130, 134], [10, 36, 46], [11, 21, 32], [12, 23, 35], [13, 71, 84], [14, 113, 127], [15, 125, 133], [16, 80, 96], [17, 90, 107], [18, 124, 131], [19, 122, 132], [20, 117, 136], [22, 77, 99], [24, 68, 92], [25, 104, 129], [26, 41, 67], [27, 54, 81], [28, 65, 93], [29, 72, 101], [30, 39, 69], [31, 75, 106], [33, 49, 82], [34, 60, 94], [37, 108, 128], [38, 116, 119], [40, 57, 97], [42, 63, 105], [43, 78, 121], [44, 114, 115], [45, 53, 98], [47, 56, 103], [48, 61, 109], [50, 70, 120], [52, 110, 111], [55, 83, 135], [59, 102, 112], [62, 64, 126], [66, 89, 118], [74, 76, 123], [85, 88, 100]], "275": [[5, 96, 101], [6, 76, 82], [7, 51, 58], [8, 57, 65], [9, 21, 30], [10, 67, 77], [11, 131, 133], [12, 37, 49], [13, 111, 124], [14, 83, 97], [15, 91, 106], [16, 19, 35], [17, 72, 89], [18, 114, 132], [20, 79, 99], [22, 64, 86], [23, 104, 127], [24, 31, 55], [25, 63, 88], [26, 33, 59], [27, 71, 98], [28, 122, 125], [29, 61, 90], [32, 75, 107], [34, 112, 129], [36, 66, 102], [38, 100, 137], [39, 70, 109], [40, 105, 130], [41, 95, 136], [42, 50, 92], [43, 44, 87], [45, 68, 113], [46, 80, 126], [47, 69, 116], [48, 110, 117], [52, 108, 115], [53, 103, 119], [54, 81, 135], [56, 85, 134], [60, 94, 121], [62, 93, 120], [73, 84, 118], [74, 78, 123]], "277": [[5, 100, 105], [6, 9, 15], [7, 94, 101], [8, 88, 96], [10, 46, 56], [11, 123, 134], [12, 53, 65], [13, 58, 71], [14, 63, 77], [16, 66, 82], [17, 68, 85], [18, 121, 138], [19, 89, 108], [20, 128, 129], [21, 59, 80], [22, 98, 120], [23, 102, 125], [24, 106, 130], [25, 112, 137], [26, 93, 119], [27, 42, 69], [28, 36, 64], [29, 122, 126], [30, 74, 104], [31, 61, 92], [32, 40, 72], [33, 50, 83], [34, 107, 136], [35, 76, 111], [37, 95, 132], [38, 75, 113], [39, 70, 109], [41, 103, 133], [43, 73, 116], [44, 47, 91], [45, 90, 135], [48, 79, 127], [49, 97, 131], [51, 67, 118], [52, 62, 114], [54, 99, 124], [57, 60, 117], [78, 84, 115], [81, 86, 110]], "279": [[5, 54, 59], [6, 111, 117], [7, 18, 25], [8, 62, 70], [9, 126, 135], [10, 119, 129], [11, 22, 33], [12, 130, 137], [13, 99, 112], [14, 77, 91], [15, 43, 58], [16, 82, 98], [17, 103, 120], [19, 50, 69], [20, 40, 60], [21, 113, 134], [23, 71, 94], [24, 84, 108], [26, 30, 56], [27, 87, 114], [28, 78, 106], [29, 35, 64], [31, 49, 80], [32, 34, 66], [36, 96, 132], [37, 63, 100], [38, 102, 139], [39, 76, 115], [41, 90, 131], [42, 104, 133], [44, 74, 118], [45, 47, 92], [46, 55, 101], [48, 109, 122], [51, 107, 121], [52, 73, 125], [53, 110, 116], [57, 81, 138], [61, 75, 136], [65, 86, 128], [67, 85, 127], [68, 88, 123], [72, 83, 124], [79, 95, 105], [89, 93, 97]], "281": [[5, 121, 126], [6, 37, 43], [7, 96, 103], [8, 94, 102], [9, 54, 63], [10, 32, 42], [11, 79, 90], [12, 89, 101], [13, 15, 28], [14, 74, 88], [16, 127, 138], [17, 113, 130], [18, 57, 75], [19, 45, 64], [20, 65, 85], [21, 116, 137], [22, 71, 93], [23, 117, 140], [24, 84, 108], [25, 56, 81], [26, 120, 135], [27, 125, 129], [29, 49, 78], [30, 109, 139], [31, 68, 99], [33, 36, 69], [34, 48, 82], [35, 80, 115], [38, 53, 91], [39, 110, 132], [40, 105, 136], [41, 118, 122], [44, 67, 111], [46, 52, 98], [47, 59, 106], [50, 100, 131], [51, 97, 133], [55, 73, 128], [58, 66, 124], [60, 87, 134], [61, 62, 123], [70, 104, 107], [72, 95, 114], [76, 86, 119], [77, 92, 112]], "283": [[5, 137, 141], [6, 100, 106], [7, 11, 18], [8, 28, 36], [9, 46, 55], [10, 60, 70], [12, 41, 53], [13, 72, 85], [14, 42, 56], [15, 96, 111], [16, 110, 126], [17, 132, 134], [19, 21, 40], [20, 120, 140], [22, 37, 59], [23, 86, 109], [24, 112, 136], [25, 99, 124], [26, 122, 135], [27, 64, 91], [29, 65, 94], [30, 87, 117], [31, 88, 119], [32, 43, 75], [33, 81, 114], [34, 69, 103], [35, 67, 102], [38, 107, 138], [39, 92, 131], [44, 74, 118], [45, 52, 97], [47, 54, 101], [48, 73, 121], [49, 80, 129], [50, 89, 139], [51, 105, 127], [57, 66, 123], [58, 95, 130], [62, 63, 125], [68, 82, 133], [71, 104, 108], [76, 79, 128], [77, 93, 113], [78, 90, 115], [83, 84, 116]], "285": [[5, 123, 128], [6, 88, 94], [7, 77, 84], [8, 25, 33], [9, 13, 22], [10, 73, 83], [11, 35, 46], [12, 69, 81], [14, 24, 38], [15, 29, 44], [16, 118, 134], [17, 49, 66], [18, 68, 86], [19, 95, 114], [20, 127, 138], [21, 80, 101], [23, 64, 87], [26, 110, 136], [27, 108, 135], [28, 65, 93], [30, 116, 139], [31, 32, 63], [34, 51, 85], [36, 62, 98], [37, 89, 126], [39, 58, 97], [40, 92, 132], [41, 104, 140], [42, 99, 141], [43, 90, 133], [45, 115, 125], [47, 55, 102], [48, 61, 109], [50, 105, 130], [52, 113, 120], [53, 111, 121], [54, 70, 124], [56, 112, 117], [57, 91, 137], [59, 60, 119], [67, 96, 122], [71, 72, 142], [74, 82, 129], [75, 103, 107], [76, 78, 131], [79, 100, 106]], "287": [[5, 47, 52], [6, 12, 18], [7, 27, 34], [8, 35, 43], [9, 80, 89], [10, 59, 69], [11, 95, 106], [13, 44, 57], [14, 86, 100], [15, 111, 126], [16, 58, 74], [17, 103, 120], [19, 41, 60], [20, 104, 124], [21, 73, 94], [22, 132, 133], [23, 108, 131], [24, 46, 70], [25, 26, 51], [28, 122, 137], [29, 84, 113], [30, 75, 105], [31, 127, 129], [32, 55, 87], [33, 79, 112], [36, 83, 119], [37, 99, 136], [38, 121, 128], [39, 53, 92], [40, 101, 141], [42, 65, 107], [45, 102, 140], [48, 114, 125], [49, 68, 117], [50, 93, 143], [54, 62, 116], [56, 82, 138], [61, 96, 130], [63, 85, 139], [64, 71, 135], [66, 98, 123], [67, 78, 142], [72, 97, 118], [76, 77, 134], [81, 91, 115], [88, 90, 109]], "289": [[5, 8, 13], [6, 100, 106], [7, 138, 144], [9, 109, 118], [10, 98, 108], [11, 136, 142], [12, 77, 89], [14, 85, 99], [15, 49, 64], [16, 41, 57], [17, 22, 39], [18, 47, 65], [19, 116, 135], [20, 52, 72], [21, 86, 107], [23, 129, 137], [24, 71, 95], [25, 115, 140], [26, 68, 94], [27, 54, 81], [28, 48, 76], [29, 30, 59], [31, 70, 101], [32, 34, 66], [33, 125, 131], [35, 67, 102], [36, 55, 91], [37, 75, 112], [38, 123, 128], [40, 63, 103], [42, 121, 126], [43, 113, 133], [44, 73, 117], [45, 120, 124], [46, 51, 97], [50, 61, 111], [53, 114, 122], [56, 78, 134], [58, 74, 132], [60, 79, 139], [62, 84, 143], [69, 90, 130], [80, 82, 127], [83, 87, 119], [88, 96, 105], [92, 93, 104]], "29": [[5, 10, 14], [6, 11, 12], [7, 9, 13]], "291": [[5, 120, 125], [6, 59, 65], [7, 27, 34], [8, 78, 86], [9, 96, 105], [10, 99, 109], [11, 127, 138], [12, 20, 32], [13, 91, 104], [14, 128, 142], [15, 77, 92], [16, 100, 116], [17, 95, 112], [18, 115, 133], [19, 43, 62], [21, 36, 57], [22, 108, 130], [23, 111, 134], [24, 69, 93], [25, 63, 88], [26, 68, 94], [28, 89, 117], [29, 50, 79], [30, 67, 97], [31, 101, 132], [33, 85, 118], [35, 75, 110], [37, 45, 82], [38, 114, 139], [39, 98, 137], [40, 47, 87], [41, 80, 121], [42, 64, 106], [44, 103, 144], [46, 102, 143], [48, 81, 129], [49, 119, 123], [51, 71, 122], [52, 55, 107], [53, 73, 126], [54, 113, 124], [56, 84, 140], [58, 83, 141], [60, 76, 136], [61, 70, 131], [66, 90, 135], [72, 74, 145]], "293": [[5, 11, 16], [6, 85, 91], [7, 69, 76], [8, 15, 23], [9, 99, 108], [10, 54, 64], [12, 112, 124], [13, 87, 100], [14, 21, 35], [17, 98, 115], [18, 133, 142], [19, 90, 109], [20, 42, 62], [22, 117, 139], [24, 53, 77], [25, 123, 145], [26, 114, 140], [27, 74, 101], [28, 68, 96], [29, 84, 113], [30, 107, 137], [31, 126, 136], [32, 70, 102], [33, 128, 132], [34, 82, 116], [36, 75, 111], [37, 88, 125], [38, 103, 141], [39, 105, 144], [40, 110, 143], [41, 89, 130], [43, 104, 146], [44, 51, 95], [45, 47, 92], [46, 81, 127], [48, 49, 97], [50, 56, 106], [52, 66, 118], [55, 67, 122], [57, 72, 129], [58, 63, 121], [59, 61, 120], [60, 78, 138], [65, 93, 135], [73, 86, 134], [79, 83, 131], [80, 94, 119]], "295": [[5, 91, 96], [6, 42, 48], [7, 130, 137], [8, 30, 38], [9, 89, 98], [10, 41, 51], [11, 106, 117], [12, 70, 82], [13, 34, 47], [14, 71, 85], [15, 60, 75], [16, 93, 109], [17, 118, 135], [18, 59, 77], [19, 33, 52], [20, 105, 125], [21, 25, 46], [22, 124, 146], [23, 87, 110], [24, 126, 145], [26, 114, 140], [27, 67, 94], [28, 50, 78], [29, 36, 65], [31, 88, 119], [32, 104, 136], [35, 116, 144], [37, 49, 86], [39, 53, 92], [40, 81, 121], [43, 90, 133], [44, 56, 100], [45, 107, 143], [54, 99, 142], [55, 112, 128], [57, 115, 123], [58, 64, 122], [61, 73, 134], [62, 79, 141], [63, 76, 139], [66, 102, 127], [68, 95, 132], [69, 97, 129], [72, 103, 120], [74, 108, 113], [80, 84, 131], [83, 101, 111]], "297": [[5, 133, 138], [6, 106, 112], [7, 80, 87], [8, 142, 147], [9, 101, 110], [10, 121, 131], [11, 53, 64], [12, 66, 78], [13, 100, 113], [14, 41, 55], [15, 62, 77], [16, 36, 52], [17, 122, 139], [18, 135, 144], [19, 137, 141], [20, 39, 59], [21, 103, 124], [22, 129, 146], [23, 107, 130], [24, 70, 94], [25, 43, 68], [26, 71, 97], [27, 69, 96], [28, 115, 143], [29, 44, 73], [30, 65, 95], [31, 74, 105], [32, 35, 67], [33, 83, 116], [34, 85, 119], [37, 128, 132], [38, 98, 136], [40, 108, 148], [42, 57, 99], [45, 81, 126], [46, 47, 93], [48, 79, 127], [49, 76, 125], [50, 90, 140], [51, 60, 111], [54, 63, 117], [56, 58, 114], [61, 84, 145], [72, 91, 134], [75, 104, 118], [82, 92, 123], [86, 102, 109], [88, 89, 120]], "299": [[5, 118, 123], [6, 91, 97], [7, 128, 135], [8, 13, 21], [9, 23, 32], [10, 133, 143], [11, 106, 117], [12, 70, 82], [14, 50, 64], [15, 24, 39], [16, 138, 145], [17, 84, 101], [18, 103, 121], [19, 26, 45], [20, 88, 108], [22, 63, 85], [25, 55, 80], [27, 92, 119], [28, 58, 86], [29, 49, 78], [30, 114, 144], [31, 131, 137], [33, 66, 99], [34, 126, 139], [35, 60, 95], [36, 127, 136], [37, 120, 142], [38, 41, 79], [40, 71, 111], [42, 116, 141], [43, 110, 146], [44, 125, 130], [46, 48, 94], [47, 77, 124], [51, 53, 104], [52, 61, 113], [54, 75, 129], [56, 59, 115], [57, 83, 140], [62, 89, 148], [65, 67, 132], [68, 109, 122], [69, 81, 149], [72, 93, 134], [73, 74, 147], [87, 100, 112], [90, 102, 107], [96, 98, 105]], "301": [[5, 102, 107], [6, 39, 45], [7, 64, 71], [8, 59, 67], [9, 138, 147], [10, 139, 149], [11, 49, 60], [12, 108, 120], [13, 15, 28], [14, 86, 100], [16, 37, 53], [17, 95, 112], [18, 98, 116], [19, 66, 85], [20, 52, 72], [21, 130, 150], [22, 118, 140], [23, 136, 142], [24, 65, 89], [25, 128, 148], [26, 42, 68], [27, 69, 96], [29, 76, 105], [30, 111, 141], [31, 103, 134], [32, 46, 78], [33, 73, 106], [34, 123, 144], [35, 57, 92], [36, 97, 133], [38, 93, 131], [40, 47, 87], [41, 83, 124], [43, 58, 101], [44, 70, 114], [48, 79, 127], [50, 75, 125], [51, 81, 132], [54, 121, 126], [55, 91, 146], [56, 61, 117], [62, 110, 129], [63, 82, 145], [74, 90, 137], [77, 109, 115], [80, 99, 122], [84, 104, 113], [88, 94, 119]], "31": [[5, 7, 12], [6, 11, 14], [8, 10, 13]], "33": [[5, 13, 15], [6, 8, 14], [7, 9, 16], [10, 11, 12]], "35": [[5, 14, 16], [6, 7, 13], [8, 10, 17], [9, 11, 15]], "37": [[5, 6, 11], [7, 13, 17], [8, 14, 15], [9, 10, 18]], "39": [[5, 7, 12], [6, 15, 18], [8, 14, 17], [9, 11, 19], [10, 13, 16]], "41": [[5, 14, 19], [6, 12, 18], [7, 13, 20], [8, 9, 17], [10, 15, 16]], "43": [[5, 17, 21], [6, 12, 18], [7, 8, 15], [9, 10, 19], [13, 14, 16]], "45": [[5, 18, 22], [6, 10, 16], [7, 14, 21], [8, 9, 17], [11, 15, 19], [12, 13, 20]], "47": [[5, 9, 14], [6, 10, 16], [7, 19, 21], [8, 17, 22], [11, 13, 23], [12, 15, 20]], "49": [[5, 9, 14], [6, 13, 19], [7, 11, 18], [8, 15, 23], [10, 17, 22], [12, 16, 21]], "51": [[5, 10, 15], [6, 22, 23], [7, 18, 25], [8, 9, 17], [11, 13, 24], [12, 19, 20], [14, 16, 21]], "53": [[5, 20, 25], [6, 16, 22], [7, 11, 18], [8, 19, 26], [9, 12, 21], [10, 14, 24], [13, 17, 23]], "55": [[5, 9, 14], [6, 11, 17], [7, 16, 23], [8, 18, 26], [10, 21, 24], [12, 15, 27], [13, 20, 22]], "57": [[5, 24, 28], [6, 10, 16], [7, 15, 22], [8, 12, 20], [9, 17, 26], [11, 19, 27], [13, 21, 23], [14, 18, 25]], "59": [[5, 20, 25], [6, 9, 15], [7, 14, 21], [8, 24, 27], [10, 12, 22], [11, 19, 29], [13, 18, 28], [16, 17, 26]], "61": [[5, 6, 11], [7, 15, 22], [8, 21, 29], [9, 16, 25], [10, 23, 28], [12, 14, 26], [13, 18, 30], [17, 20, 24]], "63": [[5, 18, 23], [6, 26, 31], [7, 9, 16], [8, 13, 21], [10, 17, 27], [11, 19, 30], [12, 22, 29], [14, 24, 25], [15, 20, 28]], "65": [[5, 29, 31], [6, 19, 25], [7, 26, 32], [8, 20, 28], [9, 13, 22], [10, 11, 21], [12, 15, 27], [14, 16, 30], [18, 23, 24]], "67": [[5, 16, 21], [6, 20, 26], [7, 12, 19], [8, 22, 30], [9, 15, 24], [10, 18, 28], [11, 23, 33], [13, 25, 29], [14, 17, 31]], "69": [[5, 6, 11], [7, 12, 19], [8, 13, 21], [9, 28, 32], [10, 26, 33], [14, 25, 30], [15, 20, 34], [16, 22, 31], [17, 23, 29], [18, 24, 27]], "71": [[5, 7, 12], [6, 16, 22], [8, 31, 32], [9, 17, 26], [10, 18, 28], [11, 25, 35], [13, 24, 34], [14, 19, 33], [15, 27, 29], [20, 21, 30]], "73": [[5, 32, 36], [6, 33, 34], [7, 23, 30], [8, 12, 20], [9, 19, 28], [10, 16, 26], [11, 13, 24], [14, 15, 29], [17, 18, 35], [21, 25, 27]], "75": [[5, 25, 30], [6, 16, 22], [7, 21, 28], [8, 33, 34], [9, 17, 26], [10, 19, 29], [11, 20, 31], [12, 24, 36], [13, 27, 35], [14, 18, 32], [15, 23, 37]], "77": [[5, 9, 14], [6, 30, 36], [7, 19, 26], [8, 24, 32], [10, 18, 28], [11, 29, 37], [12, 27, 38], [13, 22, 35], [16, 17, 33], [20, 23, 34], [21, 25, 31]], "79": [[5, 33, 38], [6, 36, 37], [7, 12, 19], [8, 14, 22], [9, 23, 32], [10, 25, 35], [11, 16, 27], [13, 18, 31], [15, 24, 39], [17, 28, 34], [20, 29, 30]], "81": [[5, 11, 16], [6, 37, 38], [7, 18, 25], [8, 23, 31], [9, 24, 33], [10, 32, 39], [12, 28, 40], [13, 14, 27], [15, 20, 35], [17, 19, 36], [21, 26, 34], [22, 29, 30]], "83": [[5, 28, 33], [6, 16, 22], [7, 23, 30], [8, 10, 18], [9, 20, 29], [11, 15, 26], [12, 31, 40], [13, 34, 36], [14, 32, 37], [17, 24, 41], [19, 25, 39], [21, 27, 35]], "85": [[5, 24, 29], [6, 14, 20], [7, 37, 41], [8, 15, 23], [9, 30, 39], [10, 21, 31], [11, 34, 40], [12, 13, 25], [16, 26, 42], [17, 18, 35], [19, 28, 38], [22, 27, 36]], "87": [[5, 29, 34], [6, 12, 18], [7, 38, 42], [8, 32, 40], [9, 19, 28], [10, 16, 26], [11, 20, 31], [13, 17, 30], [14, 36, 37], [15, 33, 39], [21, 23, 43], [22, 24, 41], [25, 27, 35]], "89": [[5, 16, 21], [6, 25, 31], [7, 27, 34], [8, 36, 44], [9, 32, 41], [10, 29, 39], [11, 17, 28], [12, 30, 42], [13, 20, 33], [14, 26, 40], [15, 23, 38], [18, 19, 37], [22, 24, 43]], "91": [[5, 24, 29], [6, 37, 43], [7, 19, 26], [8, 25, 33], [9, 38, 44], [10, 18, 28], [11, 23, 34], [12, 15, 27], [13, 22, 35], [14, 36, 41], [16, 30, 45], [17, 32, 42], [20, 31, 40]], "93": [[5, 41, 46], [6, 42, 45], [7, 20, 27], [8, 25, 33], [9, 12, 21], [10, 30, 40], [11, 26, 37], [13, 16, 29], [14, 24, 38], [15, 17, 32], [18, 31, 44], [19, 35, 39], [22, 28, 43], [23, 34, 36]], "95": [[5, 7, 12], [6, 15, 21], [8, 18, 26], [9, 25, 34], [10, 30, 40], [11, 13, 24], [14, 38, 43], [16, 37, 42], [17, 33, 45], [19, 27, 46], [20, 36, 39], [22, 32, 41], [23, 28, 44], [29, 31, 35]], "97": [[5, 16, 21], [6, 39, 45], [7, 12, 19], [8, 40, 48], [9, 29, 38], [10, 41, 46], [11, 31, 42], [13, 22, 35], [14, 30, 44], [15, 17, 32], [18, 25, 43], [20, 27, 47], [26, 34, 37], [28, 33, 36]], "99": [[5, 41, 46], [6, 20, 26], [7, 38, 45], [8, 10, 18], [9, 27, 36], [11, 28, 39], [12, 30, 42], [13, 35, 48], [14, 29, 43], [15, 17, 32], [16, 21, 37], [19, 31, 49], [22, 33, 44], [23, 24, 47], [25, 34, 40]]}, "{2}u[5,K]": {"101": [[2, 41, 43], [5, 27, 32], [6, 18, 24], [7, 37, 44], [8, 34, 42], [9, 12, 21], [10, 13, 23], [11, 17, 28], [14, 22, 36], [15, 33, 48], [16, 39, 46], [19, 35, 47], [20, 29, 49], [25, 26, 50], [30, 31, 40]], "103": [[2, 23, 25], [5, 45, 50], [6, 30, 36], [7, 15, 22], [8, 43, 51], [9, 40, 49], [10, 34, 44], [11, 24, 35], [12, 26, 38], [13, 28, 41], [14, 19, 33], [16, 21, 37], [17, 31, 48], [18, 39, 46], [20, 27, 47], [29, 32, 42]], "105": [[2, 44, 46], [5, 7, 12], [6, 36, 42], [8, 48, 49], [9, 26, 35], [10, 33, 43], [11, 27, 38], [13, 17, 30], [14, 15, 29], [16, 39, 50], [18, 23, 41], [19, 32, 51], [20, 25, 45], [21, 31, 52], [24, 34, 47], [28, 37, 40]], "107": [[2, 35, 37], [5, 9, 14], [6, 13, 19], [7, 15, 22], [8, 34, 42], [10, 41, 51], [11, 21, 32], [12, 27, 39], [16, 43, 48], [17, 33, 50], [18, 20, 38], [23, 40, 44], [24, 28, 52], [25, 29, 53], [26, 36, 45], [30, 31, 46]], "109": [[2, 42, 44], [5, 25, 30], [6, 34, 40], [7, 21, 28], [8, 37, 45], [9, 47, 53], [10, 33, 43], [11, 48, 50], [12, 39, 51], [13, 19, 32], [14, 24, 38], [15, 31, 46], [16, 20, 36], [17, 35, 52], [18, 23, 41], [22, 27, 49], [26, 29, 54]], "111": [[2, 18, 20], [5, 30, 35], [6, 44, 50], [7, 8, 15], [9, 31, 40], [10, 42, 52], [11, 12, 23], [13, 24, 37], [14, 34, 48], [16, 22, 38], [17, 43, 51], [19, 36, 55], [21, 41, 49], [25, 39, 47], [26, 27, 53], [28, 29, 54], [32, 33, 46]], "113": [[2, 31, 33], [5, 22, 27], [6, 41, 47], [7, 42, 49], [8, 12, 20], [9, 43, 52], [10, 24, 34], [11, 26, 37], [13, 44, 56], [14, 48, 51], [15, 25, 40], [16, 30, 46], [17, 38, 55], [18, 36, 54], [21, 32, 53], [28, 35, 50], [29, 39, 45]], "115": [[2, 35, 37], [5, 13, 18], [6, 17, 23], [7, 22, 29], [8, 28, 36], [9, 15, 24], [10, 47, 57], [11, 45, 56], [12, 27, 39], [14, 41, 55], [16, 48, 51], [19, 44, 52], [20, 42, 53], [21, 25, 46], [26, 40, 49], [30, 31, 54], [32, 33, 50], [34, 38, 43]], "117": [[2, 28, 30], [5, 40, 45], [6, 7, 13], [8, 18, 26], [9, 35, 44], [10, 46, 56], [11, 23, 34], [12, 31, 43], [14, 15, 29], [16, 38, 54], [17, 33, 50], [19, 47, 51], [20, 39, 58], [21, 41, 55], [22, 42, 53], [24, 36, 57], [25, 27, 52], [32, 37, 48]], "119": [[2, 38, 40], [5, 43, 48], [6, 47, 53], [7, 55, 57], [8, 50, 58], [9, 30, 39], [10, 24, 34], [11, 20, 31], [12, 23, 35], [13, 36, 49], [14, 45, 59], [15, 37, 52], [16, 26, 42], [17, 27, 44], [18, 28, 46], [19, 32, 51], [21, 33, 54], [22, 41, 56]], "121": [[2, 47, 49], [5, 25, 30], [6, 33, 39], [7, 16, 23], [8, 53, 60], [9, 41, 50], [10, 18, 28], [11, 26, 37], [12, 45, 57], [13, 43, 56], [14, 40, 54], [15, 44, 59], [17, 21, 38], [19, 29, 48], [20, 35, 55], [22, 24, 46], [27, 42, 52], [31, 32, 58], [34, 36, 51]], "123": [[2, 27, 29], [5, 37, 42], [6, 39, 45], [7, 16, 23], [8, 35, 43], [9, 41, 50], [10, 34, 44], [11, 17, 28], [12, 46, 58], [13, 49, 61], [14, 24, 38], [15, 25, 40], [18, 52, 53], [19, 32, 51], [20, 48, 55], [21, 36, 57], [22, 47, 54], [26, 30, 56], [31, 33, 59]], "125": [[2, 32, 34], [5, 43, 48], [6, 58, 61], [7, 38, 45], [8, 39, 47], [9, 12, 21], [10, 49, 59], [11, 52, 62], [13, 23, 36], [14, 37, 51], [15, 27, 42], [16, 30, 46], [17, 53, 55], [18, 50, 57], [19, 22, 41], [20, 24, 44], [25, 35, 60], [26, 28, 54], [29, 40, 56]], "127": [[2, 52, 54], [5, 41, 46], [6, 28, 34], [7, 35, 42], [8, 58, 61], [9, 17, 26], [10, 22, 32], [11, 13, 24], [12, 25, 37], [14, 31, 45], [15, 50, 62], [16, 55, 56], [18, 39, 57], [19, 21, 40], [20, 44, 63], [23, 36, 59], [27, 47, 53], [29, 38, 60], [30, 48, 49], [33, 43, 51]], "129": [[2, 46, 48], [5, 27, 32], [6, 59, 64], [7, 11, 18], [8, 30, 38], [9, 44, 53], [10, 35, 45], [12, 49, 61], [13, 23, 36], [14, 42, 56], [15, 16, 31], [17, 34, 51], [19, 41, 60], [20, 37, 57], [21, 29, 50], [22, 52, 55], [24, 43, 62], [25, 33, 58], [26, 40, 63], [28, 47, 54]], "131": [[2, 60, 62], [5, 50, 55], [6, 37, 43], [7, 18, 25], [8, 13, 21], [9, 31, 40], [10, 56, 65], [11, 19, 30], [12, 36, 48], [14, 53, 64], [15, 46, 61], [16, 35, 51], [17, 27, 44], [20, 32, 52], [22, 41, 63], [23, 24, 47], [26, 33, 59], [28, 49, 54], [29, 45, 57], [34, 39, 58]], "133": [[2, 56, 58], [5, 25, 30], [6, 28, 34], [7, 48, 55], [8, 46, 54], [9, 40, 49], [10, 31, 41], [11, 24, 35], [12, 26, 38], [13, 51, 64], [14, 36, 50], [15, 44, 59], [16, 57, 60], [17, 45, 62], [18, 52, 63], [19, 23, 42], [20, 27, 47], [21, 32, 53], [22, 43, 65], [29, 37, 66], [33, 39, 61]], "135": [[2, 43, 45], [5, 64, 66], [6, 12, 18], [7, 25, 32], [8, 27, 35], [9, 29, 38], [10, 57, 67], [11, 37, 48], [13, 28, 41], [14, 42, 56], [15, 50, 65], [16, 33, 49], [17, 55, 63], [19, 54, 62], [20, 24, 44], [21, 30, 51], [22, 39, 61], [23, 53, 59], [26, 34, 60], [31, 46, 58], [36, 47, 52]], "137": [[2, 23, 25], [5, 62, 67], [6, 16, 22], [7, 20, 27], [8, 13, 21], [9, 52, 61], [10, 58, 68], [11, 35, 46], [12, 32, 44], [14, 42, 56], [15, 40, 55], [17, 48, 65], [18, 36, 54], [19, 47, 66], [24, 39, 63], [26, 33, 59], [28, 45, 64], [29, 31, 60], [30, 50, 57], [37, 49, 51], [41, 43, 53]], "139": [[2, 19, 21], [5, 6, 11], [7, 36, 43], [8, 55, 63], [9, 50, 59], [10, 39, 49], [12, 23, 35], [13, 52, 65], [14, 33, 47], [15, 51, 66], [16, 46, 62], [17, 25, 42], [18, 40, 58], [20, 24, 44], [22, 45, 67], [26, 53, 60], [27, 29, 56], [28, 54, 57], [30, 48, 61], [31, 37, 68], [32, 38, 69], [34, 41, 64]], "141": [[2, 42, 44], [5, 28, 33], [6, 50, 56], [7, 8, 15], [9, 31, 40], [10, 60, 70], [11, 58, 69], [12, 37, 49], [13, 16, 29], [14, 38, 52], [17, 30, 47], [18, 55, 68], [19, 34, 53], [20, 39, 59], [21, 46, 67], [22, 41, 63], [23, 43, 66], [24, 27, 51], [25, 54, 62], [26, 35, 61], [32, 45, 64], [36, 48, 57]], "143": [[2, 49, 51], [5, 27, 32], [6, 38, 44], [7, 56, 63], [8, 18, 26], [9, 50, 59], [10, 45, 55], [11, 29, 40], [12, 24, 36], [13, 41, 54], [14, 39, 53], [15, 28, 43], [16, 58, 69], [17, 61, 65], [19, 33, 52], [20, 37, 57], [21, 60, 62], [22, 46, 68], [23, 48, 71], [25, 42, 67], [30, 34, 64], [31, 35, 66]], "145": [[2, 47, 49], [5, 27, 32], [6, 44, 50], [7, 19, 26], [8, 56, 64], [9, 11, 20], [10, 48, 58], [12, 24, 36], [13, 60, 72], [14, 39, 53], [15, 52, 67], [16, 46, 62], [17, 59, 69], [18, 23, 41], [21, 45, 66], [22, 29, 51], [25, 43, 68], [28, 54, 63], [30, 31, 61], [33, 55, 57], [34, 37, 71], [35, 40, 70], [38, 42, 65]], "147": [[2, 13, 15], [5, 14, 19], [6, 26, 32], [7, 39, 46], [8, 22, 30], [9, 58, 67], [10, 17, 27], [11, 24, 35], [12, 65, 70], [16, 33, 49], [18, 50, 68], [20, 37, 57], [21, 42, 63], [23, 55, 69], [25, 56, 66], [28, 47, 72], [29, 54, 64], [31, 45, 71], [34, 52, 61], [36, 38, 73], [40, 48, 59], [41, 44, 62], [43, 51, 53]], "149": [[2, 5, 7], [6, 59, 65], [8, 11, 19], [9, 34, 43], [10, 40, 50], [12, 54, 66], [13, 47, 60], [14, 62, 73], [15, 55, 70], [16, 32, 48], [17, 52, 69], [18, 46, 64], [20, 41, 61], [21, 51, 72], [22, 35, 57], [23, 33, 56], [24, 25, 49], [26, 37, 63], [27, 44, 71], [28, 30, 58], [29, 53, 67], [36, 38, 74], [39, 42, 68]], "151": [[2, 48, 50], [5, 25, 30], [6, 8, 14], [7, 38, 45], [9, 67, 75], [10, 26, 36], [11, 44, 55], [12, 31, 43], [13, 53, 66], [15, 58, 73], [16, 19, 35], [17, 60, 74], [18, 65, 68], [20, 32, 52], [21, 61, 69], [22, 24, 46], [23, 56, 72], [27, 37, 64], [28, 29, 57], [33, 47, 71], [34, 54, 63], [39, 42, 70], [40, 49, 62], [41, 51, 59]], "153": [[2, 58, 60], [5, 64, 69], [6, 42, 48], [7, 11, 18], [8, 68, 76], [9, 57, 66], [10, 22, 32], [12, 15, 27], [13, 49, 62], [14, 56, 70], [16, 24, 40], [17, 26, 43], [19, 55, 74], [20, 41, 61], [21, 38, 59], [23, 28, 51], [25, 29, 54], [30, 52, 71], [31, 50, 72], [33, 45, 75], [35, 53, 65], [36, 37, 73], [39, 47, 67], [44, 46, 63]], "155": [[2, 7, 9], [5, 63, 68], [6, 21, 27], [8, 59, 67], [10, 18, 28], [11, 51, 62], [12, 64, 76], [13, 35, 48], [14, 23, 37], [15, 66, 74], [16, 57, 73], [17, 30, 47], [19, 61, 75], [20, 32, 52], [22, 33, 55], [24, 25, 49], [26, 39, 65], [29, 54, 72], [31, 53, 71], [34, 36, 70], [38, 40, 77], [41, 56, 58], [42, 44, 69], [45, 50, 60]], "157": [[2, 65, 67], [5, 56, 61], [6, 17, 23], [7, 25, 32], [8, 66, 74], [9, 72, 76], [10, 27, 37], [11, 69, 77], [12, 48, 60], [13, 57, 70], [14, 35, 49], [15, 44, 59], [16, 63, 78], [18, 29, 47], [19, 36, 55], [20, 30, 50], [21, 22, 43], [24, 28, 52], [26, 45, 71], [31, 33, 64], [34, 39, 73], [38, 51, 68], [40, 42, 75], [41, 54, 62], [46, 53, 58]], "159": [[2, 74, 76], [5, 45, 50], [6, 32, 38], [7, 22, 29], [8, 43, 51], [9, 56, 65], [10, 26, 36], [11, 14, 25], [12, 40, 52], [13, 28, 41], [15, 42, 57], [16, 53, 69], [17, 46, 63], [18, 60, 78], [19, 58, 77], [20, 64, 75], [21, 49, 70], [23, 44, 67], [24, 48, 72], [27, 35, 62], [30, 61, 68], [31, 55, 73], [33, 47, 79], [34, 37, 71], [39, 54, 66]], "161": [[2, 8, 10], [5, 61, 66], [6, 62, 68], [7, 11, 18], [9, 13, 22], [12, 47, 59], [14, 44, 58], [15, 33, 48], [16, 23, 39], [17, 43, 60], [19, 38, 57], [20, 45, 65], [21, 51, 72], [24, 49, 73], [25, 27, 52], [26, 37, 63], [28, 46, 74], [29, 50, 79], [30, 64, 67], [31, 53, 77], [32, 54, 75], [34, 42, 76], [35, 55, 71], [36, 56, 69], [40, 41, 80]], "163": [[2, 50, 52], [5, 43, 48], [6, 29, 35], [7, 23, 30], [8, 72, 80], [9, 58, 67], [10, 39, 49], [11, 55, 66], [12, 63, 75], [13, 24, 37], [14, 45, 59], [15, 27, 42], [16, 54, 70], [17, 21, 38], [18, 46, 64], [19, 65, 79], [20, 57, 77], [22, 34, 56], [25, 60, 78], [26, 47, 73], [28, 53, 81], [31, 61, 71], [32, 62, 69], [33, 41, 74], [36, 40, 76], [44, 51, 68]], "165": [[2, 44, 46], [5, 24, 29], [6, 48, 54], [7, 64, 71], [8, 30, 38], [9, 28, 37], [10, 72, 82], [11, 14, 25], [12, 31, 43], [13, 60, 73], [15, 50, 65], [16, 19, 35], [17, 49, 66], [18, 51, 69], [20, 33, 53], [21, 59, 80], [22, 34, 56], [23, 61, 81], [26, 62, 77], [27, 68, 70], [32, 57, 76], [36, 42, 78], [39, 52, 74], [40, 58, 67], [41, 45, 79], [47, 55, 63]], "167": [[2, 74, 76], [5, 24, 29], [6, 7, 13], [8, 56, 64], [9, 37, 46], [10, 42, 52], [11, 77, 79], [12, 22, 34], [14, 44, 58], [15, 57, 72], [16, 45, 61], [17, 49, 66], [18, 25, 43], [19, 21, 40], [20, 48, 68], [23, 62, 82], [26, 28, 54], [27, 59, 81], [30, 53, 83], [31, 38, 69], [32, 60, 75], [33, 63, 71], [35, 65, 67], [36, 51, 80], [39, 55, 73], [47, 50, 70]], "169": [[2, 45, 47], [5, 57, 62], [6, 64, 70], [7, 37, 44], [8, 33, 41], [9, 71, 80], [10, 19, 29], [11, 27, 38], [12, 53, 65], [13, 43, 56], [14, 36, 50], [15, 25, 40], [16, 76, 77], [17, 68, 84], [18, 30, 48], [20, 49, 69], [21, 73, 75], [22, 52, 74], [23, 67, 79], [24, 42, 66], [26, 35, 61], [28, 55, 83], [31, 51, 82], [32, 59, 78], [34, 54, 81], [39, 58, 72], [46, 60, 63]], "171": [[2, 13, 15], [5, 73, 78], [6, 19, 25], [7, 9, 16], [8, 31, 39], [10, 20, 30], [11, 65, 76], [12, 32, 44], [14, 77, 80], [17, 45, 62], [18, 71, 82], [21, 60, 81], [22, 36, 58], [23, 52, 75], [24, 42, 66], [26, 59, 85], [27, 43, 70], [28, 29, 57], [33, 41, 74], [34, 53, 84], [35, 67, 69], [37, 46, 83], [38, 54, 79], [47, 61, 63], [48, 55, 68], [49, 50, 72], [51, 56, 64]], "173": [[2, 21, 23], [5, 19, 24], [6, 27, 33], [7, 61, 68], [8, 57, 65], [9, 80, 84], [10, 44, 54], [11, 25, 36], [12, 31, 43], [13, 39, 52], [14, 45, 59], [15, 72, 86], [16, 50, 66], [17, 47, 64], [18, 55, 73], [20, 49, 69], [22, 63, 85], [26, 32, 58], [28, 42, 70], [29, 48, 77], [30, 67, 76], [34, 60, 79], [35, 40, 75], [37, 62, 74], [38, 53, 82], [41, 51, 81], [46, 56, 71]], "175": [[2, 24, 26], [5, 74, 79], [6, 29, 35], [7, 54, 61], [8, 15, 23], [9, 62, 71], [10, 76, 86], [11, 53, 64], [12, 36, 48], [13, 70, 83], [14, 38, 52], [16, 68, 84], [17, 49, 66], [18, 33, 51], [19, 20, 39], [21, 37, 58], [22, 59, 81], [25, 47, 72], [27, 73, 75], [28, 41, 69], [30, 60, 85], [31, 46, 77], [32, 56, 87], [34, 44, 78], [40, 42, 82], [43, 65, 67], [45, 50, 80], [55, 57, 63]], "177": [[2, 44, 46], [5, 26, 31], [6, 24, 30], [7, 21, 28], [8, 57, 65], [9, 74, 83], [10, 61, 71], [11, 81, 85], [12, 66, 78], [13, 34, 47], [14, 79, 84], [15, 52, 67], [16, 56, 72], [17, 23, 40], [18, 64, 82], [19, 29, 48], [20, 50, 70], [22, 54, 76], [25, 33, 58], [27, 41, 68], [32, 45, 77], [35, 69, 73], [36, 53, 88], [37, 49, 86], [38, 42, 80], [39, 51, 87], [43, 59, 75], [55, 60, 62]], "179": [[2, 60, 62], [5, 6, 11], [7, 44, 51], [8, 42, 50], [9, 12, 21], [10, 35, 45], [13, 36, 49], [14, 77, 88], [15, 70, 85], [16, 73, 89], [17, 24, 41], [18, 78, 83], [19, 65, 84], [20, 61, 81], [22, 53, 75], [23, 43, 66], [25, 55, 80], [26, 32, 58], [27, 59, 86], [28, 72, 79], [29, 68, 82], [30, 39, 69], [31, 40, 71], [33, 34, 67], [38, 54, 87], [47, 56, 76], [48, 57, 74], [52, 63, 64]], "181": [[2, 18, 20], [5, 56, 61], [6, 71, 77], [7, 78, 85], [8, 82, 90], [9, 51, 60], [10, 64, 74], [11, 76, 87], [12, 68, 80], [13, 57, 70], [14, 15, 29], [16, 17, 33], [19, 43, 62], [21, 23, 44], [22, 26, 48], [24, 34, 58], [25, 27, 52], [28, 47, 75], [30, 53, 83], [31, 38, 69], [32, 41, 73], [35, 54, 89], [36, 66, 79], [37, 63, 81], [39, 45, 84], [40, 55, 86], [42, 46, 88], [49, 65, 67], [50, 59, 72]], "183": [[2, 90, 91], [5, 38, 43], [6, 46, 52], [7, 73, 80], [8, 74, 82], [9, 20, 29], [10, 84, 89], [11, 55, 66], [12, 33, 45], [13, 50, 63], [14, 21, 35], [15, 47, 62], [16, 67, 83], [17, 61, 78], [18, 24, 42], [19, 22, 41], [23, 58, 81], [25, 32, 57], [26, 53, 79], [27, 49, 76], [28, 68, 87], [30, 56, 86], [31, 40, 71], [34, 54, 88], [37, 69, 77], [39, 59, 85], [44, 64, 75], [48, 65, 70], [51, 60, 72]], "185": [[2, 79, 81], [5, 11, 16], [6, 8, 14], [7, 70, 77], [9, 65, 74], [10, 49, 59], [12, 34, 46], [13, 85, 87], [15, 76, 91], [17, 66, 83], [18, 45, 63], [19, 36, 55], [20, 21, 41], [22, 42, 64], [23, 39, 62], [24, 73, 88], [25, 35, 60], [26, 30, 56], [27, 68, 90], [28, 50, 78], [29, 32, 61], [31, 51, 82], [33, 53, 86], [37, 38, 75], [40, 52, 92], [43, 58, 84], [44, 69, 72], [47, 67, 71], [48, 57, 80]], "187": [[2, 52, 54], [5, 45, 50], [6, 67, 73], [7, 76, 83], [8, 78, 86], [9, 56, 65], [10, 30, 40], [11, 46, 57], [12, 79, 91], [13, 77, 90], [14, 29, 43], [15, 21, 36], [16, 47, 63], [17, 32, 49], [18, 37, 55], [19, 61, 80], [20, 74, 93], [22, 81, 84], [23, 39, 62], [24, 58, 82], [25, 41, 66], [26, 44, 70], [27, 71, 89], [28, 64, 92], [31, 69, 87], [33, 35, 68], [34, 38, 72], [42, 60, 85], [48, 51, 88], [53, 59, 75]], "189": [[2, 8, 10], [5, 84, 89], [6, 86, 92], [7, 71, 78], [9, 60, 69], [11, 72, 83], [12, 39, 51], [13, 44, 57], [14, 24, 38], [15, 81, 93], [16, 21, 37], [17, 74, 91], [18, 25, 43], [19, 61, 80], [20, 65, 85], [22, 46, 68], [23, 47, 70], [26, 28, 54], [27, 48, 75], [29, 58, 87], [30, 49, 79], [31, 59, 90], [32, 56, 88], [33, 34, 67], [35, 42, 77], [36, 40, 76], [41, 53, 94], [50, 66, 73], [52, 55, 82], [62, 63, 64]], "191": [[2, 6, 8], [5, 82, 87], [7, 46, 53], [9, 60, 69], [10, 41, 51], [11, 48, 59], [12, 21, 33], [13, 15, 28], [14, 66, 80], [16, 61, 77], [17, 32, 49], [18, 34, 52], [19, 81, 91], [20, 35, 55], [22, 54, 76], [23, 75, 93], [24, 65, 89], [25, 42, 67], [26, 64, 90], [27, 36, 63], [29, 39, 68], [30, 78, 83], [31, 57, 88], [37, 70, 84], [38, 58, 95], [40, 72, 79], [43, 62, 86], [44, 73, 74], [45, 47, 92], [50, 56, 85]], "193": [[2, 15, 17], [5, 38, 43], [6, 8, 14], [7, 48, 55], [9, 26, 35], [10, 77, 87], [11, 60, 71], [12, 68, 80], [13, 89, 91], [16, 46, 62], [18, 79, 96], [19, 45, 64], [20, 39, 59], [21, 23, 44], [22, 52, 74], [24, 57, 81], [25, 69, 94], [27, 56, 83], [28, 65, 93], [29, 47, 76], [30, 54, 84], [31, 36, 67], [32, 73, 88], [33, 49, 82], [34, 61, 95], [37, 70, 86], [40, 75, 78], [41, 51, 92], [42, 66, 85], [50, 53, 90], [58, 63, 72]], "195": [[2, 81, 83], [5, 87, 92], [6, 24, 30], [7, 44, 51], [8, 46, 54], [9, 13, 22], [10, 80, 90], [11, 12, 23], [14, 25, 39], [15, 62, 77], [16, 68, 84], [17, 50, 67], [18, 73, 91], [19, 42, 61], [20, 78, 97], [21, 55, 76], [26, 43, 69], [27, 52, 79], [28, 66, 94], [29, 31, 60], [32, 75, 88], [33, 56, 89], [34, 40, 74], [35, 58, 93], [36, 63, 96], [37, 48, 85], [38, 57, 95], [41, 45, 86], [49, 64, 82], [53, 70, 72], [59, 65, 71]], "197": [[2, 91, 93], [5, 92, 97], [6, 53, 59], [7, 58, 65], [8, 24, 32], [9, 36, 45], [10, 33, 43], [11, 41, 52], [12, 28, 40], [13, 83, 96], [14, 49, 63], [15, 60, 75], [16, 66, 82], [17, 54, 71], [18, 89, 90], [19, 68, 87], [20, 79, 98], [21, 27, 48], [22, 25, 47], [23, 72, 95], [26, 35, 61], [29, 44, 73], [30, 51, 81], [31, 80, 86], [34, 69, 94], [37, 76, 84], [38, 39, 77], [42, 46, 88], [50, 62, 85], [55, 64, 78], [56, 67, 74]], "199": [[2, 86, 88], [5, 43, 48], [6, 73, 79], [7, 89, 96], [8, 31, 39], [9, 66, 75], [10, 36, 46], [11, 50, 61], [12, 30, 42], [13, 25, 38], [14, 53, 67], [15, 32, 47], [16, 19, 35], [17, 80, 97], [18, 90, 91], [20, 65, 85], [21, 72, 93], [22, 55, 77], [23, 71, 94], [24, 63, 87], [26, 74, 99], [27, 41, 68], [28, 70, 98], [29, 33, 62], [34, 49, 83], [37, 45, 82], [40, 52, 92], [44, 51, 95], [54, 69, 76], [56, 59, 84], [57, 64, 78], [58, 60, 81]], "201": [[2, 60, 62], [5, 21, 26], [6, 85, 91], [7, 51, 58], [8, 53, 61], [9, 64, 73], [10, 70, 80], [11, 67, 78], [12, 88, 100], [13, 31, 44], [14, 20, 34], [15, 42, 57], [16, 74, 90], [17, 46, 63], [18, 22, 40], [19, 87, 95], [23, 49, 72], [24, 84, 93], [25, 30, 55], [27, 76, 98], [28, 66, 94], [29, 39, 68], [32, 47, 79], [33, 36, 69], [35, 77, 89], [37, 59, 96], [38, 71, 92], [41, 45, 86], [43, 75, 83], [48, 56, 97], [50, 52, 99], [54, 65, 82]], "203": [[2, 30, 32], [5, 19, 24], [6, 88, 94], [7, 27, 34], [8, 65, 73], [9, 75, 84], [10, 25, 35], [11, 47, 58], [12, 51, 63], [13, 49, 62], [14, 54, 68], [15, 92, 96], [16, 41, 57], [17, 29, 46], [18, 53, 71], [20, 82, 101], [21, 56, 77], [22, 86, 95], [23, 89, 91], [26, 40, 66], [28, 42, 70], [31, 48, 79], [33, 36, 69], [37, 76, 90], [38, 72, 93], [39, 67, 97], [43, 60, 100], [44, 74, 85], [45, 78, 80], [50, 55, 98], [52, 64, 87], [59, 61, 83]], "205": [[2, 54, 56], [5, 63, 68], [6, 73, 79], [7, 76, 83], [8, 80, 88], [9, 12, 21], [10, 37, 47], [11, 23, 34], [13, 26, 39], [14, 60, 74], [15, 66, 81], [16, 29, 45], [17, 84, 101], [18, 30, 48], [19, 50, 69], [20, 38, 58], [22, 71, 93], [24, 35, 59], [25, 82, 98], [27, 75, 102], [28, 86, 91], [31, 78, 96], [32, 65, 97], [33, 44, 77], [36, 51, 87], [40, 55, 95], [41, 64, 100], [42, 57, 99], [43, 72, 90], [46, 70, 89], [49, 62, 94], [52, 61, 92], [53, 67, 85]], "207": [[2, 80, 82], [5, 18, 23], [6, 97, 103], [7, 72, 79], [8, 37, 45], [9, 61, 70], [10, 57, 67], [11, 76, 87], [12, 22, 34], [13, 30, 43], [14, 69, 83], [15, 21, 36], [16, 91, 100], [17, 48, 65], [19, 20, 39], [24, 60, 84], [25, 74, 99], [26, 86, 95], [27, 54, 81], [28, 50, 78], [29, 88, 90], [31, 58, 89], [32, 73, 102], [33, 38, 71], [35, 42, 77], [40, 53, 93], [41, 51, 92], [44, 62, 101], [46, 52, 98], [47, 66, 94], [55, 56, 96], [59, 63, 85], [64, 68, 75]], "209": [[2, 87, 89], [5, 42, 47], [6, 77, 83], [7, 20, 27], [8, 26, 34], [9, 86, 95], [10, 68, 78], [11, 70, 81], [12, 73, 85], [13, 71, 84], [14, 40, 54], [15, 92, 102], [16, 72, 88], [17, 52, 69], [18, 62, 80], [19, 44, 63], [21, 28, 49], [22, 31, 53], [23, 75, 98], [24, 58, 82], [25, 76, 101], [29, 35, 64], [30, 36, 66], [32, 59, 91], [33, 57, 90], [37, 79, 93], [38, 74, 97], [39, 67, 103], [41, 55, 96], [43, 56, 99], [45, 60, 104], [48, 61, 100], [50, 65, 94]], "21": [[2, 9, 10], [6, 7, 8]], "211": [[2, 51, 53], [5, 11, 16], [6, 12, 18], [7, 55, 62], [8, 89, 97], [9, 98, 104], [10, 70, 80], [13, 41, 54], [14, 24, 38], [15, 56, 71], [17, 26, 43], [19, 29, 48], [20, 63, 83], [21, 82, 103], [22, 47, 69], [23, 76, 99], [25, 77, 102], [27, 64, 91], [28, 67, 95], [30, 87, 94], [31, 59, 90], [32, 73, 105], [33, 86, 92], [34, 44, 78], [35, 37, 72], [36, 60, 96], [39, 42, 81], [40, 45, 85], [46, 65, 100], [49, 74, 88], [50, 68, 93], [52, 58, 101], [57, 75, 79], [61, 66, 84]], "213": [[2, 73, 75], [5, 33, 38], [6, 19, 25], [7, 81, 88], [8, 96, 104], [9, 50, 59], [10, 57, 67], [11, 90, 101], [12, 44, 56], [13, 94, 106], [14, 71, 85], [15, 46, 61], [16, 42, 58], [17, 22, 39], [18, 87, 105], [20, 60, 80], [21, 95, 97], [23, 92, 98], [24, 89, 100], [26, 84, 103], [27, 43, 70], [28, 63, 91], [29, 47, 76], [30, 48, 78], [31, 37, 68], [32, 40, 72], [34, 35, 69], [36, 41, 77], [45, 54, 99], [49, 62, 102], [52, 79, 82], [53, 74, 86], [55, 65, 93], [64, 66, 83]], "215": [[2, 20, 22], [5, 83, 88], [6, 46, 52], [7, 57, 64], [8, 76, 84], [9, 56, 65], [10, 30, 40], [11, 70, 81], [12, 95, 107], [13, 74, 87], [14, 91, 105], [15, 82, 97], [16, 28, 44], [17, 68, 85], [18, 24, 42], [19, 50, 69], [21, 73, 94], [23, 63, 86], [25, 53, 78], [26, 35, 61], [27, 79, 106], [29, 48, 77], [31, 67, 98], [32, 34, 66], [33, 47, 80], [36, 60, 96], [37, 75, 103], [38, 55, 93], [39, 51, 90], [41, 59, 100], [43, 58, 101], [45, 71, 99], [49, 62, 104], [54, 72, 89]], "217": [[2, 13, 15], [5, 27, 32], [6, 83, 89], [7, 45, 52], [8, 53, 61], [9, 19, 28], [10, 95, 105], [11, 25, 36], [12, 82, 94], [14, 86, 100], [16, 43, 59], [17, 84, 101], [18, 33, 51], [20, 91, 106], [21, 35, 56], [22, 77, 99], [23, 90, 104], [24, 68, 92], [26, 72, 98], [29, 40, 69], [30, 44, 74], [31, 76, 107], [34, 62, 96], [37, 48, 85], [38, 50, 88], [39, 41, 80], [42, 66, 108], [46, 47, 93], [49, 54, 103], [55, 65, 97], [57, 58, 102], [60, 70, 87], [63, 73, 81], [64, 75, 78], [67, 71, 79]], "219": [[2, 88, 90], [5, 52, 57], [6, 11, 17], [7, 49, 56], [8, 58, 66], [9, 30, 39], [10, 21, 31], [12, 29, 41], [13, 85, 98], [14, 80, 94], [15, 87, 102], [16, 27, 43], [18, 86, 104], [19, 97, 103], [20, 55, 75], [22, 25, 47], [23, 96, 100], [24, 82, 106], [26, 73, 99], [28, 46, 74], [32, 69, 101], [33, 45, 78], [34, 76, 109], [35, 54, 89], [36, 71, 107], [37, 40, 77], [38, 53, 91], [42, 51, 93], [44, 70, 105], [48, 60, 108], [59, 79, 81], [61, 63, 95], [62, 65, 92], [64, 72, 83], [67, 68, 84]], "221": [[2, 26, 28], [5, 50, 55], [6, 29, 35], [7, 101, 108], [8, 74, 82], [9, 81, 90], [10, 79, 89], [11, 42, 53], [12, 84, 96], [13, 98, 110], [14, 34, 48], [15, 32, 47], [16, 61, 77], [17, 86, 103], [18, 45, 63], [19, 57, 76], [20, 58, 78], [21, 30, 51], [22, 24, 46], [23, 36, 59], [25, 66, 91], [27, 80, 107], [31, 85, 105], [33, 54, 87], [37, 65, 102], [38, 83, 100], [39, 56, 95], [41, 71, 109], [43, 72, 106], [44, 73, 104], [49, 75, 97], [52, 70, 99], [60, 68, 93], [62, 67, 92], [64, 69, 88]], "223": [[2, 87, 89], [5, 45, 50], [6, 82, 88], [7, 64, 71], [8, 22, 30], [9, 98, 107], [10, 47, 57], [11, 17, 28], [12, 103, 108], [13, 27, 40], [14, 32, 46], [15, 26, 41], [16, 101, 106], [18, 37, 55], [19, 60, 79], [20, 92, 111], [21, 72, 93], [23, 73, 96], [24, 99, 100], [25, 44, 69], [29, 75, 104], [31, 78, 109], [33, 43, 76], [34, 36, 70], [35, 48, 83], [38, 56, 94], [39, 58, 97], [42, 68, 110], [49, 53, 102], [51, 54, 105], [52, 81, 90], [59, 80, 84], [61, 77, 85], [62, 66, 95], [63, 74, 86], [65, 67, 91]], "225": [[2, 96, 98], [5, 30, 35], [6, 59, 65], [7, 66, 73], [8, 68, 76], [9, 75, 84], [10, 43, 53], [11, 45, 56], [12, 102, 111], [13, 44, 57], [14, 104, 107], [15, 24, 39], [16, 89, 105], [17, 46, 63], [18, 77, 95], [19, 33, 52], [20, 47, 67], [21, 61, 82], [22, 50, 72], [23, 41, 64], [25, 69, 94], [26, 55, 81], [27, 90, 108], [28, 71, 99], [29, 74, 103], [31, 54, 85], [32, 83, 110], [34, 79, 112], [36, 92, 97], [37, 87, 101], [38, 78, 109], [40, 60, 100], [42, 49, 91], [48, 58, 106], [51, 86, 88], [62, 70, 93]], "227": [[2, 50, 52], [5, 32, 37], [6, 88, 94], [7, 85, 92], [8, 51, 59], [9, 16, 25], [10, 17, 27], [11, 107, 109], [12, 101, 113], [13, 43, 56], [14, 34, 48], [15, 72, 87], [18, 40, 58], [19, 83, 102], [20, 75, 95], [21, 77, 98], [22, 86, 108], [23, 76, 99], [24, 31, 55], [26, 54, 80], [28, 82, 110], [29, 41, 70], [30, 60, 90], [33, 71, 104], [35, 65, 100], [36, 79, 112], [38, 46, 84], [39, 42, 81], [44, 47, 91], [45, 61, 106], [49, 73, 105], [53, 63, 111], [57, 67, 103], [62, 69, 96], [64, 74, 89], [66, 68, 93]], "229": [[2, 82, 84], [5, 71, 76], [6, 14, 20], [7, 31, 38], [8, 92, 100], [9, 60, 69], [10, 80, 90], [11, 108, 110], [12, 34, 46], [13, 74, 87], [15, 29, 44], [16, 17, 33], [18, 57, 75], [19, 53, 72], [21, 41, 62], [22, 83, 105], [23, 91, 114], [24, 65, 89], [25, 45, 70], [26, 77, 103], [27, 67, 94], [28, 51, 79], [30, 88, 111], [32, 95, 102], [35, 43, 78], [36, 86, 107], [37, 64, 101], [39, 93, 97], [40, 66, 106], [42, 54, 96], [47, 52, 99], [48, 68, 113], [49, 55, 104], [50, 59, 109], [56, 61, 112], [58, 73, 98], [63, 81, 85]], "23": [[2, 5, 7], [6, 8, 9]], "231": [[2, 111, 113], [5, 105, 110], [6, 81, 87], [7, 65, 72], [8, 82, 90], [9, 32, 41], [10, 79, 89], [11, 57, 68], [12, 35, 47], [13, 30, 43], [14, 50, 64], [15, 24, 39], [16, 78, 94], [17, 25, 42], [18, 85, 103], [19, 95, 114], [20, 77, 97], [21, 83, 104], [22, 100, 109], [23, 52, 75], [26, 93, 112], [27, 61, 88], [28, 101, 102], [29, 38, 67], [31, 45, 76], [33, 59, 92], [34, 36, 70], [37, 54, 91], [40, 44, 84], [46, 62, 108], [48, 51, 99], [49, 58, 107], [53, 63, 115], [55, 80, 96], [56, 69, 106], [60, 73, 98], [71, 74, 86]], "233": [[2, 96, 98], [5, 110, 115], [6, 55, 61], [7, 38, 45], [8, 63, 71], [9, 88, 97], [10, 103, 113], [11, 48, 59], [12, 52, 64], [13, 33, 46], [14, 93, 107], [15, 41, 56], [16, 67, 83], [17, 57, 74], [18, 51, 69], [19, 60, 79], [20, 89, 109], [21, 80, 101], [22, 95, 116], [23, 58, 81], [24, 49, 73], [25, 28, 53], [26, 86, 112], [27, 75, 102], [29, 37, 66], [30, 78, 108], [31, 39, 70], [32, 87, 114], [34, 50, 84], [35, 94, 104], [36, 92, 105], [40, 42, 82], [43, 90, 100], [44, 62, 106], [54, 68, 111], [65, 77, 91], [72, 76, 85]], "235": [[2, 50, 52], [5, 104, 109], [6, 76, 82], [7, 27, 34], [8, 93, 101], [9, 65, 74], [10, 36, 46], [11, 17, 28], [12, 44, 56], [13, 86, 99], [14, 84, 98], [15, 73, 88], [16, 48, 64], [18, 53, 71], [19, 100, 116], [20, 72, 92], [21, 49, 70], [22, 41, 63], [23, 95, 117], [24, 38, 62], [25, 96, 114], [26, 80, 106], [29, 60, 89], [30, 78, 108], [31, 37, 68], [32, 35, 67], [33, 69, 102], [39, 91, 105], [40, 83, 112], [42, 61, 103], [43, 85, 107], [45, 75, 115], [47, 77, 111], [51, 59, 110], [54, 87, 94], [55, 58, 113], [57, 81, 97], [66, 79, 90]], "237": [[2, 59, 61], [5, 89, 94], [6, 99, 105], [7, 26, 33], [8, 73, 81], [9, 56, 65], [10, 91, 101], [11, 67, 78], [12, 86, 98], [13, 57, 70], [14, 28, 42], [15, 40, 55], [16, 66, 82], [17, 27, 44], [18, 92, 110], [19, 24, 43], [20, 75, 95], [21, 79, 100], [22, 30, 52], [23, 93, 116], [25, 97, 115], [29, 74, 103], [31, 71, 102], [32, 53, 85], [34, 72, 106], [35, 45, 80], [36, 60, 96], [37, 77, 114], [38, 87, 112], [39, 51, 90], [41, 88, 108], [46, 84, 107], [47, 62, 109], [48, 76, 113], [49, 69, 118], [50, 83, 104], [54, 63, 117], [58, 68, 111]], "239": [[2, 54, 56], [5, 90, 95], [6, 39, 45], [7, 13, 20], [8, 93, 101], [9, 52, 61], [10, 105, 115], [11, 60, 71], [12, 104, 116], [14, 82, 96], [15, 70, 85], [16, 43, 59], [17, 81, 98], [18, 84, 102], [19, 91, 110], [21, 106, 112], [22, 66, 88], [23, 41, 64], [24, 107, 108], [25, 58, 83], [26, 53, 79], [27, 72, 99], [28, 46, 74], [29, 47, 76], [30, 35, 65], [31, 80, 111], [32, 77, 109], [33, 42, 75], [34, 44, 78], [36, 37, 73], [38, 62, 100], [40, 86, 113], [48, 94, 97], [49, 87, 103], [50, 67, 117], [51, 69, 119], [55, 63, 118], [57, 68, 114]], "241": [[2, 16, 18], [5, 10, 15], [6, 50, 56], [7, 98, 105], [8, 113, 120], [9, 62, 71], [11, 59, 70], [12, 89, 101], [13, 63, 76], [14, 68, 82], [17, 100, 117], [19, 107, 115], [20, 73, 93], [21, 97, 118], [22, 87, 109], [23, 41, 64], [24, 29, 53], [25, 54, 79], [26, 104, 111], [27, 31, 58], [28, 57, 85], [30, 45, 75], [32, 49, 81], [33, 44, 77], [34, 38, 72], [35, 60, 95], [36, 102, 103], [37, 94, 110], [39, 83, 119], [40, 52, 92], [42, 48, 90], [43, 69, 112], [46, 96, 99], [47, 80, 114], [51, 65, 116], [55, 78, 108], [61, 74, 106], [66, 84, 91], [67, 86, 88]], "243": [[2, 24, 26], [5, 9, 14], [6, 57, 63], [7, 99, 106], [8, 80, 88], [10, 35, 45], [11, 61, 72], [12, 15, 27], [13, 89, 102], [16, 42, 58], [17, 53, 70], [18, 82, 100], [19, 33, 52], [20, 87, 107], [21, 103, 119], [22, 40, 62], [23, 46, 69], [25, 66, 91], [28, 51, 79], [29, 44, 73], [30, 71, 101], [31, 83, 114], [32, 94, 117], [34, 41, 75], [36, 98, 109], [37, 81, 118], [38, 67, 105], [39, 74, 113], [43, 77, 120], [47, 92, 104], [48, 85, 110], [49, 86, 108], [50, 96, 97], [54, 78, 111], [55, 76, 112], [56, 65, 121], [59, 68, 116], [60, 90, 93], [64, 84, 95]], "245": [[2, 44, 46], [5, 103, 108], [6, 49, 55], [7, 63, 70], [8, 111, 119], [9, 112, 121], [10, 81, 91], [11, 71, 82], [12, 16, 28], [13, 66, 79], [14, 48, 62], [15, 75, 90], [17, 72, 89], [18, 65, 83], [19, 86, 105], [20, 100, 120], [21, 33, 54], [22, 31, 53], [23, 51, 74], [24, 98, 122], [25, 85, 110], [26, 106, 113], [27, 88, 115], [29, 80, 109], [30, 47, 77], [32, 84, 116], [34, 93, 118], [35, 64, 99], [36, 78, 114], [37, 58, 95], [38, 69, 107], [39, 57, 96], [40, 52, 92], [41, 56, 97], [42, 45, 87], [43, 61, 104], [50, 94, 101], [60, 68, 117], [67, 76, 102]], "247": [[2, 33, 35], [5, 101, 106], [6, 53, 59], [7, 74, 81], [8, 52, 60], [9, 32, 41], [10, 72, 82], [11, 93, 104], [12, 79, 91], [13, 83, 96], [14, 88, 102], [15, 24, 39], [16, 48, 64], [17, 73, 90], [18, 20, 38], [19, 86, 105], [21, 107, 119], [22, 103, 122], [23, 100, 123], [25, 109, 113], [26, 40, 66], [27, 29, 56], [28, 61, 89], [30, 78, 108], [31, 54, 85], [34, 77, 111], [36, 80, 116], [37, 55, 92], [42, 95, 110], [43, 69, 112], [44, 70, 114], [45, 49, 94], [46, 51, 97], [47, 71, 118], [50, 98, 99], [57, 75, 115], [58, 68, 121], [62, 65, 120], [63, 67, 117], [76, 84, 87]], "249": [[2, 97, 99], [5, 113, 118], [6, 25, 31], [7, 77, 84], [8, 21, 29], [9, 41, 50], [10, 114, 124], [11, 28, 39], [12, 67, 79], [13, 82, 95], [14, 55, 69], [15, 93, 108], [16, 60, 76], [17, 100, 117], [18, 86, 104], [19, 72, 91], [20, 70, 90], [22, 56, 78], [23, 73, 96], [24, 63, 87], [26, 107, 116], [27, 34, 61], [30, 36, 66], [32, 94, 123], [33, 65, 98], [35, 57, 92], [37, 43, 80], [38, 71, 109], [40, 62, 102], [42, 88, 119], [44, 59, 103], [45, 75, 120], [46, 81, 122], [47, 58, 105], [48, 89, 112], [49, 52, 101], [51, 83, 115], [53, 68, 121], [54, 85, 110], [64, 74, 111]], "25": [[2, 8, 10], [5, 9, 11], [6, 7, 12]], "251": [[2, 61, 63], [5, 84, 89], [6, 40, 46], [7, 111, 118], [8, 28, 36], [9, 96, 105], [10, 72, 82], [11, 69, 80], [12, 97, 109], [13, 38, 51], [14, 113, 124], [15, 78, 93], [16, 110, 125], [17, 54, 71], [18, 24, 42], [19, 75, 94], [20, 39, 59], [21, 45, 66], [22, 57, 79], [23, 25, 48], [26, 104, 121], [27, 81, 108], [29, 47, 76], [30, 86, 116], [31, 103, 117], [32, 107, 112], [33, 98, 120], [34, 49, 83], [35, 87, 122], [37, 58, 95], [41, 50, 91], [43, 102, 106], [44, 56, 100], [52, 62, 114], [53, 70, 123], [55, 60, 115], [64, 88, 99], [65, 67, 119], [73, 77, 101], [74, 85, 92]], "253": [[2, 115, 117], [5, 108, 113], [6, 105, 111], [7, 16, 23], [8, 20, 28], [9, 30, 39], [10, 86, 96], [11, 87, 98], [12, 106, 118], [13, 34, 47], [14, 41, 55], [15, 89, 104], [17, 27, 44], [18, 45, 63], [19, 62, 81], [21, 53, 74], [22, 70, 92], [24, 101, 125], [25, 66, 91], [26, 73, 99], [29, 100, 124], [31, 85, 116], [32, 48, 80], [33, 38, 71], [35, 68, 103], [36, 54, 90], [37, 72, 109], [40, 43, 83], [42, 88, 123], [46, 76, 122], [49, 65, 114], [50, 69, 119], [51, 61, 112], [52, 94, 107], [56, 95, 102], [57, 64, 121], [58, 75, 120], [59, 84, 110], [60, 67, 126], [77, 79, 97], [78, 82, 93]], "255": [[2, 106, 108], [5, 66, 71], [6, 109, 115], [7, 105, 112], [8, 52, 60], [9, 14, 23], [10, 121, 124], [11, 36, 47], [12, 114, 126], [13, 103, 116], [15, 54, 69], [16, 24, 40], [17, 65, 82], [18, 93, 111], [19, 75, 94], [20, 22, 42], [21, 70, 91], [25, 59, 84], [26, 27, 53], [28, 100, 127], [29, 68, 97], [30, 50, 80], [31, 99, 125], [32, 81, 113], [33, 102, 120], [34, 83, 117], [35, 39, 74], [37, 73, 110], [38, 51, 89], [41, 78, 119], [43, 45, 88], [44, 46, 90], [48, 56, 104], [49, 58, 107], [55, 63, 118], [57, 76, 122], [61, 62, 123], [64, 95, 96], [67, 87, 101], [72, 85, 98], [77, 86, 92]], "257": [[2, 89, 91], [5, 74, 79], [6, 66, 72], [7, 108, 115], [8, 38, 46], [9, 73, 82], [10, 80, 90], [11, 50, 61], [12, 94, 106], [13, 103, 116], [14, 84, 98], [15, 96, 111], [16, 33, 49], [17, 35, 52], [18, 23, 41], [19, 78, 97], [20, 51, 71], [21, 42, 63], [22, 53, 75], [24, 77, 101], [25, 95, 120], [26, 105, 126], [27, 28, 55], [29, 100, 128], [30, 109, 118], [31, 56, 87], [32, 54, 86], [34, 88, 122], [36, 68, 104], [37, 65, 102], [39, 85, 124], [40, 43, 83], [44, 81, 125], [45, 93, 119], [47, 67, 114], [48, 99, 110], [57, 60, 117], [58, 92, 107], [59, 62, 121], [64, 70, 123], [69, 76, 112]], "259": [[2, 87, 89], [5, 54, 59], [6, 32, 38], [7, 42, 49], [8, 75, 83], [9, 58, 67], [10, 50, 60], [11, 102, 113], [12, 65, 77], [13, 27, 40], [14, 111, 125], [15, 78, 93], [16, 69, 85], [17, 84, 101], [18, 103, 121], [19, 25, 44], [20, 56, 76], [21, 94, 115], [22, 24, 46], [23, 72, 95], [26, 55, 81], [28, 34, 62], [29, 41, 70], [30, 90, 120], [31, 109, 119], [33, 98, 128], [35, 91, 126], [36, 86, 122], [37, 110, 112], [39, 66, 105], [43, 92, 124], [45, 82, 127], [47, 104, 108], [48, 97, 114], [51, 79, 129], [52, 64, 116], [53, 99, 107], [57, 96, 106], [61, 80, 118], [63, 73, 123], [68, 74, 117], [71, 88, 100]], "261": [[2, 127, 129], [5, 26, 31], [6, 75, 81], [7, 84, 91], [8, 123, 130], [9, 50, 59], [10, 104, 114], [11, 100, 111], [12, 25, 37], [13, 42, 55], [14, 52, 66], [15, 103, 118], [16, 54, 70], [17, 93, 110], [18, 80, 98], [19, 41, 60], [20, 79, 99], [21, 115, 125], [22, 64, 86], [23, 33, 56], [24, 88, 112], [27, 63, 90], [28, 74, 102], [29, 47, 76], [30, 43, 73], [32, 101, 128], [34, 92, 126], [35, 82, 117], [36, 71, 107], [38, 57, 95], [39, 77, 116], [40, 45, 85], [44, 78, 122], [46, 62, 108], [48, 89, 124], [49, 72, 121], [51, 58, 109], [53, 67, 120], [61, 94, 106], [65, 83, 113], [68, 96, 97], [69, 87, 105]], "263": [[2, 129, 131], [5, 79, 84], [6, 50, 56], [7, 94, 101], [8, 18, 26], [9, 124, 130], [10, 21, 31], [11, 110, 121], [12, 114, 126], [13, 22, 35], [14, 51, 65], [15, 27, 42], [16, 43, 59], [17, 44, 61], [19, 30, 49], [20, 40, 60], [23, 102, 125], [24, 119, 120], [25, 75, 100], [28, 53, 81], [29, 77, 106], [32, 95, 127], [33, 45, 78], [34, 112, 117], [36, 86, 122], [37, 74, 111], [38, 66, 104], [39, 109, 115], [41, 52, 93], [46, 62, 108], [47, 88, 128], [48, 57, 105], [54, 64, 118], [55, 58, 113], [67, 73, 123], [68, 97, 98], [69, 87, 107], [70, 90, 103], [71, 76, 116], [72, 92, 99], [82, 85, 96], [83, 89, 91]], "265": [[2, 51, 53], [5, 14, 19], [6, 90, 96], [7, 23, 30], [8, 109, 117], [9, 27, 36], [10, 21, 31], [11, 126, 128], [12, 85, 97], [13, 88, 101], [15, 121, 129], [16, 103, 119], [17, 75, 92], [18, 98, 116], [20, 57, 77], [22, 84, 106], [24, 89, 113], [25, 95, 120], [26, 44, 70], [28, 39, 67], [29, 35, 64], [32, 79, 111], [33, 82, 115], [34, 66, 100], [37, 41, 78], [38, 104, 123], [40, 107, 118], [42, 49, 91], [43, 69, 112], [45, 63, 108], [46, 47, 93], [48, 62, 110], [50, 80, 130], [52, 81, 132], [54, 68, 122], [55, 59, 114], [56, 71, 127], [58, 83, 124], [60, 65, 125], [61, 73, 131], [72, 94, 99], [74, 86, 105], [76, 87, 102]], "267": [[2, 25, 27], [5, 119, 124], [6, 129, 132], [7, 29, 36], [8, 123, 131], [9, 37, 46], [10, 63, 73], [11, 31, 42], [12, 41, 53], [13, 56, 69], [14, 111, 125], [15, 93, 108], [16, 71, 87], [17, 51, 68], [18, 78, 96], [19, 91, 110], [20, 32, 52], [21, 85, 106], [22, 23, 45], [24, 88, 112], [26, 115, 126], [28, 55, 83], [30, 74, 104], [33, 39, 72], [34, 100, 133], [35, 79, 114], [38, 82, 120], [40, 77, 117], [43, 102, 122], [44, 107, 116], [47, 58, 105], [48, 61, 109], [49, 50, 99], [54, 95, 118], [57, 64, 121], [59, 80, 128], [60, 67, 127], [62, 75, 130], [65, 89, 113], [66, 98, 103], [76, 90, 101], [81, 92, 94], [84, 86, 97]], "269": [[2, 17, 19], [5, 94, 99], [6, 124, 130], [7, 28, 35], [8, 51, 59], [9, 40, 49], [10, 38, 48], [11, 85, 96], [12, 123, 134], [13, 44, 57], [14, 90, 104], [15, 125, 129], [16, 116, 132], [18, 115, 133], [20, 41, 61], [21, 110, 131], [22, 36, 58], [23, 84, 107], [24, 65, 89], [25, 97, 122], [26, 43, 69], [27, 46, 73], [29, 45, 74], [30, 33, 63], [31, 50, 81], [32, 55, 87], [34, 77, 111], [37, 106, 126], [39, 113, 117], [42, 53, 95], [47, 108, 114], [52, 75, 127], [54, 66, 120], [56, 101, 112], [60, 91, 118], [62, 86, 121], [67, 83, 119], [68, 98, 103], [70, 71, 128], [72, 92, 105], [76, 93, 100], [78, 82, 109], [79, 88, 102]], "27": [[2, 12, 13], [5, 6, 11], [8, 9, 10]], "271": [[2, 18, 20], [5, 93, 98], [6, 28, 34], [7, 72, 79], [8, 105, 113], [9, 61, 70], [10, 63, 73], [11, 90, 101], [12, 29, 41], [13, 39, 52], [14, 66, 80], [15, 59, 74], [16, 112, 128], [17, 110, 127], [19, 56, 75], [21, 33, 54], [22, 123, 126], [23, 106, 129], [24, 107, 131], [25, 78, 103], [26, 51, 77], [27, 119, 125], [30, 88, 118], [31, 104, 135], [32, 117, 122], [35, 64, 99], [36, 47, 83], [37, 102, 132], [38, 48, 86], [40, 94, 134], [42, 108, 121], [43, 49, 92], [44, 89, 133], [45, 71, 116], [46, 50, 96], [53, 58, 111], [55, 60, 115], [57, 67, 124], [62, 68, 130], [65, 97, 109], [69, 82, 120], [76, 81, 114], [84, 87, 100], [85, 91, 95]], "273": [[2, 7, 9], [5, 105, 110], [6, 10, 16], [8, 125, 133], [11, 127, 135], [12, 63, 75], [13, 85, 98], [14, 36, 50], [15, 113, 128], [17, 87, 104], [18, 35, 53], [19, 45, 64], [20, 92, 112], [21, 31, 52], [22, 44, 66], [23, 56, 79], [24, 93, 117], [25, 109, 134], [26, 60, 86], [27, 96, 123], [28, 37, 65], [29, 55, 84], [30, 59, 89], [32, 82, 114], [33, 108, 132], [34, 47, 81], [38, 106, 129], [39, 80, 119], [40, 78, 118], [41, 54, 95], [42, 61, 103], [43, 88, 131], [46, 70, 116], [48, 76, 124], [49, 102, 122], [51, 101, 121], [57, 58, 115], [62, 68, 130], [67, 69, 136], [71, 91, 111], [72, 94, 107], [73, 74, 126], [77, 97, 99], [83, 90, 100]], "275": [[2, 18, 20], [5, 56, 61], [6, 63, 69], [7, 25, 32], [8, 72, 80], [9, 98, 107], [10, 128, 137], [11, 86, 97], [12, 40, 52], [13, 62, 75], [14, 120, 134], [15, 64, 79], [16, 37, 53], [17, 84, 101], [19, 124, 132], [21, 71, 92], [22, 94, 116], [23, 113, 136], [24, 33, 57], [26, 65, 91], [27, 55, 82], [28, 49, 77], [29, 90, 119], [30, 110, 135], [31, 45, 76], [34, 83, 117], [35, 70, 105], [36, 108, 131], [38, 51, 89], [39, 111, 125], [41, 81, 122], [42, 103, 130], [43, 114, 118], [44, 104, 127], [46, 100, 129], [47, 68, 115], [48, 106, 121], [50, 73, 123], [54, 58, 112], [59, 74, 133], [60, 66, 126], [67, 99, 109], [85, 88, 102], [87, 93, 95]], "277": [[2, 93, 95], [5, 19, 24], [6, 82, 88], [7, 42, 49], [8, 57, 65], [9, 111, 120], [10, 86, 96], [11, 50, 61], [12, 35, 47], [13, 63, 76], [14, 116, 130], [15, 16, 31], [17, 119, 136], [18, 104, 122], [20, 26, 46], [21, 52, 73], [22, 87, 109], [23, 45, 68], [25, 56, 81], [27, 33, 60], [28, 100, 128], [29, 84, 113], [30, 97, 127], [32, 43, 75], [34, 58, 92], [36, 74, 110], [37, 103, 137], [38, 107, 132], [39, 99, 138], [40, 106, 131], [41, 64, 105], [44, 91, 135], [48, 112, 117], [51, 101, 125], [53, 98, 126], [54, 70, 124], [55, 78, 133], [59, 89, 129], [62, 72, 134], [66, 90, 121], [67, 102, 108], [69, 94, 114], [71, 83, 123], [77, 85, 115], [79, 80, 118]], "279": [[2, 24, 26], [5, 98, 103], [6, 78, 84], [7, 16, 23], [8, 12, 20], [9, 86, 95], [10, 25, 35], [11, 70, 81], [13, 60, 73], [14, 125, 139], [15, 100, 115], [17, 99, 116], [18, 79, 97], [19, 29, 48], [21, 117, 138], [22, 74, 96], [27, 93, 120], [28, 76, 104], [30, 121, 128], [31, 80, 111], [32, 55, 87], [33, 56, 89], [34, 114, 131], [36, 109, 134], [37, 82, 119], [38, 106, 135], [39, 69, 108], [40, 45, 85], [41, 102, 136], [42, 107, 130], [43, 94, 137], [44, 88, 132], [46, 67, 113], [47, 58, 105], [49, 61, 110], [50, 51, 101], [52, 66, 118], [53, 71, 124], [54, 75, 129], [57, 65, 122], [59, 68, 127], [62, 91, 126], [63, 83, 133], [64, 92, 123], [77, 90, 112]], "281": [[2, 45, 47], [5, 46, 51], [6, 125, 131], [7, 103, 110], [8, 52, 60], [9, 126, 135], [10, 27, 37], [11, 83, 94], [12, 44, 56], [13, 98, 111], [14, 87, 101], [15, 67, 82], [16, 25, 41], [17, 95, 112], [18, 61, 79], [19, 24, 43], [20, 33, 53], [21, 70, 91], [22, 129, 130], [23, 124, 134], [26, 90, 116], [28, 121, 132], [29, 108, 137], [30, 85, 115], [31, 89, 120], [32, 86, 118], [34, 38, 72], [35, 74, 109], [36, 68, 104], [39, 42, 81], [40, 93, 133], [48, 106, 127], [49, 92, 140], [50, 78, 128], [54, 59, 113], [55, 84, 139], [58, 65, 123], [62, 105, 114], [63, 75, 138], [64, 100, 117], [66, 96, 119], [69, 76, 136], [71, 88, 122], [77, 97, 107], [80, 99, 102]], "283": [[2, 71, 73], [5, 29, 34], [6, 11, 17], [7, 111, 118], [8, 40, 48], [9, 80, 89], [10, 93, 103], [12, 62, 74], [13, 102, 115], [14, 133, 136], [15, 126, 141], [16, 39, 55], [18, 117, 135], [19, 112, 131], [20, 64, 84], [21, 77, 98], [22, 45, 67], [23, 37, 60], [24, 35, 59], [25, 50, 75], [26, 27, 53], [28, 96, 124], [30, 109, 139], [31, 94, 125], [32, 82, 114], [33, 87, 120], [36, 72, 108], [38, 68, 106], [41, 66, 107], [42, 101, 140], [43, 119, 121], [44, 61, 105], [46, 76, 122], [47, 81, 128], [49, 88, 137], [51, 65, 116], [52, 86, 138], [54, 99, 130], [56, 95, 132], [57, 70, 127], [58, 91, 134], [63, 97, 123], [69, 85, 129], [78, 92, 113], [79, 100, 104], [83, 90, 110]], "285": [[2, 67, 69], [5, 42, 47], [6, 112, 118], [7, 28, 35], [8, 31, 39], [9, 65, 74], [10, 43, 53], [11, 136, 138], [12, 72, 84], [13, 33, 46], [14, 23, 37], [15, 100, 115], [16, 125, 141], [17, 92, 109], [18, 50, 68], [19, 127, 139], [20, 99, 119], [21, 90, 111], [22, 49, 71], [24, 38, 62], [25, 105, 130], [26, 98, 124], [27, 52, 79], [29, 51, 80], [30, 63, 93], [32, 116, 137], [34, 101, 135], [36, 55, 91], [40, 114, 131], [41, 102, 142], [44, 113, 128], [45, 108, 132], [48, 56, 104], [54, 110, 121], [57, 83, 140], [58, 76, 134], [59, 61, 120], [60, 66, 126], [64, 88, 133], [70, 86, 129], [73, 89, 123], [75, 103, 107], [78, 85, 122], [81, 87, 117], [82, 97, 106], [94, 95, 96]], "287": [[2, 30, 32], [5, 113, 118], [6, 15, 21], [7, 9, 16], [8, 83, 91], [10, 34, 44], [11, 49, 60], [12, 110, 122], [13, 59, 72], [14, 116, 130], [17, 104, 121], [18, 101, 119], [19, 67, 86], [20, 87, 107], [22, 41, 63], [23, 112, 135], [24, 61, 85], [25, 50, 75], [26, 66, 92], [27, 42, 69], [28, 65, 93], [29, 125, 133], [31, 45, 76], [33, 56, 89], [35, 123, 129], [36, 90, 126], [37, 114, 136], [38, 117, 132], [39, 109, 139], [40, 106, 141], [43, 57, 100], [46, 96, 142], [47, 64, 111], [48, 54, 102], [51, 80, 131], [52, 82, 134], [53, 55, 108], [58, 105, 124], [62, 97, 128], [68, 99, 120], [70, 74, 143], [71, 78, 138], [73, 77, 137], [79, 81, 127], [84, 88, 115], [94, 95, 98]], "289": [[2, 58, 60], [5, 135, 140], [6, 27, 33], [7, 108, 115], [8, 29, 37], [9, 81, 90], [10, 132, 142], [11, 66, 77], [12, 55, 67], [13, 76, 89], [14, 113, 127], [15, 99, 114], [16, 78, 94], [17, 92, 109], [18, 46, 64], [19, 100, 119], [20, 49, 69], [21, 105, 126], [22, 84, 106], [23, 102, 125], [24, 107, 131], [25, 54, 79], [26, 44, 70], [28, 124, 137], [30, 80, 110], [31, 65, 96], [32, 63, 95], [34, 116, 139], [35, 83, 118], [36, 120, 133], [38, 117, 134], [39, 104, 143], [40, 51, 91], [41, 103, 144], [42, 43, 85], [45, 48, 93], [47, 75, 122], [50, 61, 111], [52, 101, 136], [53, 59, 112], [56, 82, 138], [57, 73, 130], [62, 86, 141], [68, 98, 123], [71, 97, 121], [72, 88, 129], [74, 87, 128]], "29": [[2, 6, 8], [5, 10, 14], [7, 9, 13]], "291": [[2, 78, 80], [5, 89, 94], [6, 23, 29], [7, 63, 70], [8, 104, 112], [9, 81, 90], [10, 123, 133], [11, 61, 72], [12, 136, 143], [13, 36, 49], [14, 65, 79], [15, 22, 37], [16, 26, 42], [17, 50, 67], [18, 59, 77], [19, 110, 129], [20, 100, 120], [21, 41, 62], [24, 115, 139], [25, 91, 116], [27, 74, 101], [28, 68, 96], [30, 127, 134], [31, 82, 113], [32, 60, 92], [33, 40, 73], [34, 119, 138], [35, 107, 142], [38, 48, 86], [39, 98, 137], [43, 83, 126], [44, 117, 130], [45, 57, 102], [46, 99, 145], [47, 64, 111], [51, 84, 135], [52, 118, 121], [53, 114, 124], [54, 105, 132], [55, 108, 128], [56, 69, 125], [58, 93, 140], [66, 103, 122], [71, 76, 144], [75, 85, 131], [87, 95, 109], [88, 97, 106]], "293": [[2, 115, 117], [5, 98, 103], [6, 48, 54], [7, 29, 36], [8, 142, 143], [9, 127, 136], [10, 14, 24], [11, 84, 95], [12, 122, 134], [13, 79, 92], [15, 138, 140], [16, 42, 58], [17, 72, 89], [18, 46, 64], [19, 31, 50], [20, 86, 106], [21, 53, 74], [22, 99, 121], [23, 88, 111], [25, 41, 66], [26, 120, 146], [27, 87, 114], [28, 35, 63], [30, 38, 68], [32, 70, 102], [33, 83, 116], [34, 90, 124], [37, 81, 118], [39, 100, 139], [40, 101, 141], [43, 105, 145], [44, 119, 130], [45, 49, 94], [47, 85, 132], [51, 61, 112], [52, 73, 125], [55, 109, 129], [56, 77, 133], [57, 113, 123], [59, 69, 128], [60, 107, 126], [62, 82, 144], [65, 97, 131], [67, 91, 135], [75, 108, 110], [76, 80, 137], [93, 96, 104]], "295": [[2, 38, 40], [5, 58, 63], [6, 41, 47], [7, 128, 135], [8, 139, 147], [9, 27, 36], [10, 64, 74], [11, 129, 140], [12, 48, 60], [13, 125, 138], [14, 106, 120], [15, 86, 101], [16, 115, 131], [17, 126, 143], [18, 34, 52], [19, 61, 80], [20, 29, 49], [21, 103, 124], [22, 54, 76], [23, 44, 67], [24, 75, 99], [25, 116, 141], [26, 95, 121], [28, 109, 137], [30, 68, 98], [31, 66, 97], [32, 127, 136], [33, 57, 90], [35, 37, 72], [39, 42, 81], [43, 62, 105], [45, 88, 133], [46, 107, 142], [50, 73, 123], [51, 83, 134], [53, 69, 122], [55, 110, 130], [56, 89, 145], [59, 85, 144], [65, 84, 146], [70, 108, 117], [71, 92, 132], [77, 100, 118], [78, 104, 113], [79, 102, 114], [82, 94, 119], [87, 96, 112], [91, 93, 111]], "297": [[2, 74, 76], [5, 127, 132], [6, 20, 26], [7, 17, 24], [8, 64, 72], [9, 56, 65], [10, 38, 48], [11, 87, 98], [12, 16, 28], [13, 102, 115], [14, 130, 144], [15, 80, 95], [18, 82, 100], [19, 138, 140], [21, 49, 70], [22, 69, 91], [23, 30, 53], [25, 96, 121], [27, 40, 67], [29, 129, 139], [31, 44, 75], [32, 119, 146], [33, 68, 101], [34, 111, 145], [35, 125, 137], [36, 118, 143], [37, 55, 92], [39, 124, 134], [41, 62, 103], [42, 52, 94], [43, 106, 148], [45, 77, 122], [46, 104, 147], [47, 66, 113], [50, 114, 133], [51, 59, 110], [54, 58, 112], [57, 109, 131], [60, 117, 120], [61, 81, 142], [63, 108, 126], [71, 85, 141], [73, 89, 135], [78, 83, 136], [79, 90, 128], [84, 97, 116], [86, 88, 123], [93, 99, 105]], "299": [[2, 102, 104], [5, 47, 52], [6, 116, 122], [7, 118, 125], [8, 53, 61], [9, 138, 147], [10, 132, 142], [11, 67, 78], [12, 33, 45], [13, 15, 28], [14, 48, 62], [16, 117, 133], [17, 128, 145], [18, 77, 95], [19, 69, 88], [20, 92, 112], [21, 123, 144], [22, 126, 148], [23, 85, 108], [24, 27, 51], [25, 74, 99], [26, 56, 82], [29, 105, 134], [30, 71, 101], [31, 35, 66], [32, 68, 100], [34, 73, 107], [36, 60, 96], [37, 119, 143], [38, 120, 141], [39, 90, 129], [40, 84, 124], [41, 70, 111], [42, 64, 106], [43, 46, 89], [44, 93, 137], [49, 54, 103], [50, 109, 140], [55, 91, 146], [57, 115, 127], [58, 110, 131], [59, 76, 135], [63, 86, 149], [65, 113, 121], [72, 97, 130], [79, 81, 139], [80, 83, 136], [87, 98, 114]], "301": [[2, 149, 150], [5, 91, 96], [6, 67, 73], [7, 105, 112], [8, 85, 93], [9, 35, 44], [10, 100, 110], [11, 19, 30], [12, 142, 147], [13, 131, 144], [14, 62, 76], [15, 120, 135], [16, 31, 47], [17, 119, 136], [18, 54, 72], [20, 26, 46], [21, 61, 82], [22, 58, 80], [23, 104, 127], [24, 79, 103], [25, 77, 102], [27, 118, 145], [28, 125, 148], [29, 34, 63], [32, 97, 129], [33, 51, 84], [36, 90, 126], [37, 78, 115], [38, 108, 146], [39, 48, 87], [40, 99, 139], [41, 70, 111], [42, 88, 130], [43, 74, 117], [45, 69, 114], [49, 64, 113], [50, 66, 116], [52, 86, 138], [53, 68, 121], [55, 106, 140], [56, 122, 123], [57, 101, 143], [59, 109, 133], [60, 107, 134], [65, 95, 141], [71, 98, 132], [75, 89, 137], [81, 92, 128], [83, 94, 124]], "31": [[2, 8, 10], [5, 12, 14], [6, 9, 15], [7, 11, 13]], "33": [[2, 12, 14], [5, 10, 15], [6, 7, 13], [8, 9, 16]], "35": [[2, 10, 12], [5, 6, 11], [7, 13, 15], [8, 9, 17]], "37": [[2, 11, 13], [5, 12, 17], [6, 9, 15], [7, 14, 16], [8, 10, 18]], "39": [[2, 11, 13], [5, 7, 12], [6, 15, 18], [8, 14, 17], [9, 10, 19]], "41": [[2, 9, 11], [5, 14, 19], [6, 7, 13], [8, 12, 20], [10, 15, 16]], "43": [[2, 15, 17], [5, 13, 18], [6, 14, 20], [7, 9, 16], [8, 11, 19], [10, 12, 21]], "45": [[2, 7, 9], [5, 10, 15], [6, 17, 22], [8, 13, 21], [11, 16, 18], [12, 14, 19]], "47": [[2, 7, 9], [5, 19, 23], [6, 10, 16], [8, 18, 21], [11, 14, 22], [12, 15, 20]], "49": [[2, 6, 8], [5, 18, 23], [7, 10, 17], [9, 19, 21], [11, 14, 24], [12, 15, 22], [13, 16, 20]], "51": [[2, 16, 18], [5, 17, 22], [6, 9, 15], [7, 20, 24], [8, 11, 19], [10, 13, 23], [12, 14, 25]], "53": [[2, 6, 8], [5, 23, 25], [7, 17, 24], [9, 12, 21], [10, 16, 26], [13, 18, 22], [14, 19, 20]], "55": [[2, 5, 7], [6, 12, 18], [8, 16, 24], [9, 19, 27], [10, 22, 23], [11, 15, 26], [13, 17, 25], [14, 20, 21]], "57": [[2, 13, 15], [5, 11, 16], [6, 20, 26], [7, 22, 28], [8, 19, 27], [9, 12, 21], [10, 23, 24], [14, 18, 25]], "59": [[2, 9, 11], [5, 16, 21], [6, 22, 28], [7, 10, 17], [8, 18, 26], [12, 23, 24], [13, 19, 27], [14, 15, 29]], "61": [[2, 8, 10], [5, 24, 29], [6, 25, 30], [7, 15, 22], [9, 12, 21], [11, 17, 28], [13, 14, 27], [16, 19, 26], [18, 20, 23]], "63": [[2, 14, 16], [5, 27, 31], [6, 12, 18], [7, 21, 28], [8, 9, 17], [10, 19, 29], [11, 22, 30], [13, 24, 26], [15, 23, 25]], "65": [[2, 7, 9], [5, 22, 27], [6, 14, 20], [8, 17, 25], [10, 26, 29], [11, 23, 31], [12, 21, 32], [13, 15, 28], [16, 19, 30]], "67": [[2, 18, 20], [5, 16, 21], [6, 24, 30], [7, 29, 31], [8, 14, 22], [9, 17, 26], [10, 15, 25], [11, 23, 33], [12, 27, 28], [13, 19, 32]], "69": [[2, 25, 27], [5, 30, 34], [6, 22, 28], [7, 17, 24], [8, 13, 21], [9, 14, 23], [10, 26, 33], [11, 18, 29], [12, 20, 32], [15, 16, 31]], "71": [[2, 19, 21], [5, 8, 13], [6, 17, 23], [7, 28, 35], [9, 16, 25], [10, 27, 34], [11, 15, 26], [12, 29, 30], [14, 24, 33], [18, 22, 31]], "73": [[2, 14, 16], [5, 22, 27], [6, 28, 34], [7, 29, 36], [8, 15, 23], [9, 26, 35], [10, 11, 21], [12, 19, 31], [13, 20, 33], [17, 24, 32], [18, 25, 30]], "75": [[2, 22, 24], [5, 29, 34], [6, 33, 36], [7, 30, 37], [8, 12, 20], [9, 19, 28], [10, 21, 31], [11, 15, 26], [13, 14, 27], [17, 23, 35], [18, 25, 32]], "77": [[2, 30, 32], [5, 33, 38], [6, 20, 26], [7, 11, 18], [8, 28, 36], [9, 15, 24], [10, 21, 31], [12, 13, 25], [14, 29, 34], [16, 19, 35], [17, 23, 37]], "79": [[2, 26, 28], [5, 10, 15], [6, 11, 17], [7, 30, 37], [8, 27, 35], [9, 25, 34], [12, 19, 31], [13, 20, 33], [14, 29, 36], [16, 22, 38], [18, 21, 39], [23, 24, 32]], "81": [[2, 34, 36], [5, 32, 37], [6, 18, 24], [7, 33, 40], [8, 31, 39], [9, 17, 26], [10, 13, 23], [11, 19, 30], [12, 16, 28], [15, 20, 35], [21, 22, 38], [25, 27, 29]], "83": [[2, 6, 8], [5, 31, 36], [7, 22, 29], [9, 25, 34], [10, 30, 40], [11, 24, 35], [12, 27, 39], [13, 20, 33], [14, 18, 32], [15, 26, 41], [16, 21, 37], [17, 28, 38]], "85": [[2, 19, 21], [5, 23, 28], [6, 34, 40], [7, 31, 38], [8, 12, 20], [9, 16, 25], [10, 17, 27], [11, 35, 39], [13, 30, 42], [14, 22, 36], [15, 33, 37], [18, 26, 41], [24, 29, 32]], "87": [[2, 36, 38], [5, 29, 34], [6, 26, 32], [7, 16, 23], [8, 33, 41], [9, 30, 39], [10, 11, 21], [12, 15, 27], [13, 24, 37], [14, 17, 31], [18, 25, 43], [19, 28, 40], [20, 22, 42]], "89": [[2, 39, 41], [5, 31, 36], [6, 21, 27], [7, 17, 24], [8, 14, 22], [9, 34, 43], [10, 19, 29], [11, 33, 44], [12, 18, 30], [13, 15, 28], [16, 35, 38], [20, 32, 37], [23, 26, 40]], "91": [[2, 43, 45], [5, 26, 31], [6, 30, 36], [7, 10, 17], [8, 15, 23], [9, 35, 44], [11, 27, 38], [12, 13, 25], [14, 28, 42], [16, 21, 37], [18, 32, 41], [19, 20, 39], [22, 29, 40], [24, 33, 34]], "93": [[2, 30, 32], [5, 43, 45], [6, 38, 44], [7, 20, 27], [8, 13, 21], [9, 17, 26], [10, 31, 41], [11, 35, 46], [12, 16, 28], [14, 37, 42], [15, 19, 34], [18, 22, 40], [24, 33, 36], [25, 29, 39]], "95": [[2, 5, 7], [6, 35, 41], [8, 34, 42], [9, 10, 19], [11, 25, 36], [12, 32, 44], [13, 18, 31], [14, 24, 38], [15, 28, 43], [16, 30, 46], [17, 20, 37], [21, 26, 47], [22, 23, 45], [27, 29, 39]], "97": [[2, 20, 22], [5, 18, 23], [6, 10, 16], [7, 19, 26], [8, 24, 32], [9, 42, 46], [11, 28, 39], [12, 41, 44], [13, 37, 47], [14, 40, 43], [15, 34, 48], [17, 21, 38], [25, 27, 45], [29, 33, 35], [30, 31, 36]], "99": [[2, 19, 21], [5, 13, 18], [6, 10, 16], [7, 42, 49], [8, 22, 30], [9, 31, 40], [11, 33, 44], [12, 20, 32], [14, 25, 39], [15, 41, 43], [17, 35, 47], [23, 28, 48], [24, 37, 38], [26, 27, 46], [29, 34, 36]]}, "{2}u[6,K]": {"101": [[2, 43, 45], [6, 17, 23], [7, 20, 27], [8, 34, 42], [9, 35, 44], [10, 31, 41], [11, 13, 24], [12, 16, 28], [14, 22, 36], [15, 39, 47], [18, 30, 48], [19, 33, 49], [21, 25, 46], [26, 37, 38], [29, 32, 40]], "103": [[2, 23, 25], [6, 40, 46], [7, 35, 42], [8, 29, 37], [9, 36, 45], [10, 43, 50], [11, 13, 24], [12, 44, 47], [14, 20, 34], [15, 18, 33], [16, 38, 49], [17, 22, 39], [21, 31, 51], [27, 28, 48], [30, 32, 41]], "105": [[2, 45, 47], [6, 8, 14], [7, 31, 38], [9, 41, 50], [10, 20, 30], [11, 26, 37], [12, 24, 36], [13, 33, 46], [15, 19, 34], [16, 23, 39], [17, 40, 48], [18, 43, 44], [21, 32, 52], [22, 27, 49], [25, 29, 51], [28, 35, 42]], "107": [[2, 35, 37], [6, 10, 16], [7, 49, 51], [8, 26, 34], [9, 24, 33], [11, 27, 38], [12, 28, 40], [13, 19, 32], [14, 22, 36], [15, 45, 47], [17, 29, 46], [18, 41, 48], [20, 30, 50], [21, 42, 44], [23, 31, 53], [25, 39, 43]], "109": [[2, 42, 44], [6, 49, 54], [7, 15, 22], [8, 25, 33], [9, 32, 41], [10, 28, 38], [11, 37, 48], [12, 17, 29], [13, 40, 53], [14, 36, 50], [16, 27, 43], [18, 45, 46], [19, 20, 39], [21, 30, 51], [23, 24, 47], [26, 31, 52]], "111": [[2, 19, 21], [6, 52, 53], [7, 41, 48], [8, 9, 17], [10, 46, 55], [11, 36, 47], [12, 13, 25], [14, 35, 49], [15, 30, 45], [16, 22, 38], [18, 24, 42], [20, 23, 43], [26, 31, 54], [27, 33, 51], [28, 39, 44], [29, 32, 50], [34, 37, 40]], "113": [[2, 38, 40], [6, 49, 55], [7, 14, 21], [8, 39, 47], [9, 11, 20], [10, 50, 53], [12, 29, 41], [13, 44, 56], [15, 18, 33], [16, 35, 51], [17, 25, 42], [19, 26, 45], [22, 24, 46], [27, 32, 54], [28, 37, 48], [30, 31, 52], [34, 36, 43]], "115": [[2, 46, 48], [6, 14, 20], [7, 17, 24], [8, 23, 31], [9, 26, 35], [10, 18, 28], [11, 44, 55], [12, 45, 57], [13, 29, 42], [15, 21, 36], [16, 47, 52], [19, 30, 49], [22, 32, 54], [25, 37, 53], [27, 38, 50], [33, 39, 43], [34, 40, 41]], "117": [[2, 29, 31], [6, 41, 47], [7, 45, 52], [8, 38, 46], [9, 11, 20], [10, 13, 23], [12, 16, 28], [14, 30, 44], [15, 35, 50], [17, 40, 57], [18, 37, 55], [19, 34, 53], [21, 42, 54], [22, 39, 56], [24, 27, 51], [25, 43, 49], [26, 32, 58], [33, 36, 48]], "119": [[2, 39, 41], [6, 43, 49], [7, 53, 59], [8, 20, 28], [9, 36, 45], [10, 27, 37], [11, 15, 26], [12, 50, 57], [13, 34, 47], [14, 18, 32], [16, 42, 58], [17, 31, 48], [19, 46, 54], [21, 30, 51], [22, 33, 55], [23, 29, 52], [25, 38, 56], [35, 40, 44]], "121": [[2, 48, 50], [6, 26, 32], [7, 49, 56], [8, 54, 59], [9, 11, 20], [10, 23, 33], [12, 43, 55], [13, 14, 27], [15, 25, 40], [16, 37, 53], [17, 24, 41], [18, 45, 58], [19, 28, 47], [21, 31, 52], [22, 29, 51], [30, 34, 57], [35, 42, 44], [36, 39, 46]], "123": [[2, 28, 30], [6, 38, 44], [7, 49, 56], [8, 17, 25], [9, 52, 61], [10, 33, 43], [11, 37, 48], [12, 41, 53], [13, 14, 27], [15, 32, 47], [16, 23, 39], [18, 36, 54], [19, 46, 58], [20, 35, 55], [21, 45, 57], [22, 29, 51], [24, 40, 59], [26, 34, 60], [31, 42, 50]], "125": [[2, 33, 35], [6, 44, 50], [7, 34, 41], [8, 24, 32], [9, 51, 60], [10, 56, 59], [11, 26, 37], [12, 15, 27], [13, 49, 62], [14, 28, 42], [16, 30, 46], [17, 47, 61], [18, 20, 38], [19, 21, 40], [22, 36, 58], [23, 45, 57], [25, 48, 52], [29, 43, 53], [31, 39, 55]], "127": [[2, 52, 54], [6, 35, 41], [7, 17, 24], [8, 37, 45], [9, 20, 29], [10, 21, 31], [11, 12, 23], [13, 53, 61], [14, 18, 32], [15, 28, 43], [16, 33, 49], [19, 46, 62], [22, 42, 63], [25, 47, 55], [26, 50, 51], [27, 44, 56], [30, 38, 59], [34, 36, 57], [39, 40, 48]], "129": [[2, 46, 48], [6, 32, 38], [7, 18, 25], [8, 49, 57], [9, 51, 60], [10, 35, 45], [11, 20, 31], [12, 21, 33], [13, 29, 42], [14, 30, 44], [15, 52, 62], [16, 40, 56], [17, 36, 53], [19, 47, 63], [22, 39, 61], [23, 41, 64], [24, 50, 55], [26, 28, 54], [27, 43, 59], [34, 37, 58]], "131": [[2, 60, 62], [6, 58, 64], [7, 38, 45], [8, 46, 54], [9, 23, 32], [10, 15, 25], [11, 41, 52], [12, 44, 56], [13, 37, 50], [14, 39, 53], [16, 47, 63], [17, 40, 57], [18, 31, 49], [19, 24, 43], [20, 22, 42], [21, 30, 51], [26, 33, 59], [27, 34, 61], [28, 48, 55], [29, 36, 65]], "133": [[2, 58, 60], [6, 9, 15], [7, 47, 54], [8, 43, 51], [10, 23, 33], [11, 21, 32], [12, 59, 62], [13, 35, 48], [14, 50, 64], [16, 39, 55], [17, 40, 57], [18, 38, 56], [19, 44, 63], [20, 41, 61], [22, 30, 52], [24, 25, 49], [26, 27, 53], [28, 37, 65], [31, 36, 66], [42, 45, 46]], "135": [[2, 44, 46], [6, 18, 24], [7, 48, 55], [8, 39, 47], [9, 51, 60], [10, 26, 36], [11, 21, 32], [12, 37, 49], [13, 25, 38], [14, 43, 57], [15, 54, 66], [16, 40, 56], [17, 53, 65], [19, 31, 50], [20, 52, 63], [22, 42, 64], [23, 45, 67], [27, 34, 61], [28, 30, 58], [29, 33, 62], [35, 41, 59]], "137": [[2, 24, 26], [6, 62, 68], [7, 52, 59], [8, 33, 41], [9, 58, 67], [10, 45, 55], [11, 23, 34], [12, 27, 39], [13, 38, 51], [14, 35, 49], [15, 31, 46], [16, 40, 56], [17, 19, 36], [18, 53, 66], [20, 28, 48], [21, 42, 63], [22, 50, 65], [25, 29, 54], [30, 47, 60], [32, 44, 61], [37, 43, 57]], "139": [[2, 43, 45], [6, 38, 44], [7, 57, 64], [8, 13, 21], [9, 27, 36], [10, 22, 32], [11, 52, 63], [12, 49, 61], [14, 54, 68], [15, 33, 48], [16, 42, 58], [17, 60, 62], [18, 23, 41], [19, 46, 65], [20, 31, 51], [24, 29, 53], [25, 34, 59], [26, 47, 66], [28, 55, 56], [30, 40, 69], [35, 37, 67]], "141": [[2, 36, 38], [6, 19, 25], [7, 53, 60], [8, 23, 31], [9, 49, 58], [10, 32, 42], [11, 39, 50], [12, 57, 69], [13, 35, 48], [14, 30, 44], [15, 26, 41], [16, 40, 56], [17, 29, 46], [18, 55, 68], [20, 59, 62], [21, 43, 64], [22, 54, 65], [24, 51, 66], [27, 47, 67], [28, 52, 61], [33, 45, 63], [34, 37, 70]], "143": [[2, 50, 52], [6, 28, 34], [7, 48, 55], [8, 54, 62], [9, 44, 53], [10, 21, 31], [11, 30, 41], [12, 64, 67], [13, 27, 40], [14, 37, 51], [15, 56, 71], [16, 33, 49], [17, 19, 36], [18, 25, 43], [20, 45, 65], [22, 60, 61], [23, 57, 63], [24, 35, 59], [26, 47, 70], [29, 46, 68], [32, 42, 69], [38, 39, 66]], "145": [[2, 48, 50], [6, 43, 49], [7, 38, 45], [8, 53, 61], [9, 24, 33], [10, 65, 70], [11, 51, 62], [12, 27, 39], [13, 58, 71], [14, 26, 40], [15, 44, 59], [16, 36, 52], [17, 46, 63], [18, 29, 47], [19, 60, 66], [20, 22, 42], [21, 57, 67], [23, 32, 55], [25, 31, 56], [28, 41, 69], [30, 34, 64], [35, 37, 72]], "147": [[2, 64, 66], [6, 12, 18], [7, 34, 41], [8, 22, 30], [9, 56, 65], [10, 28, 38], [11, 13, 24], [14, 63, 70], [15, 36, 51], [16, 39, 55], [17, 40, 57], [19, 60, 68], [20, 23, 43], [21, 37, 58], [25, 42, 67], [26, 46, 72], [27, 44, 71], [29, 45, 73], [31, 47, 69], [32, 54, 61], [33, 52, 62], [35, 53, 59], [48, 49, 50]], "149": [[2, 6, 8], [7, 19, 26], [9, 13, 22], [10, 52, 62], [11, 47, 58], [12, 36, 48], [14, 46, 60], [15, 63, 71], [16, 35, 51], [17, 57, 74], [18, 31, 49], [20, 50, 70], [21, 44, 65], [23, 59, 67], [24, 56, 69], [25, 30, 55], [27, 41, 68], [28, 38, 66], [29, 32, 61], [34, 43, 72], [37, 39, 73], [40, 45, 64], [42, 53, 54]], "151": [[2, 49, 51], [6, 26, 32], [7, 9, 16], [8, 39, 47], [10, 53, 63], [11, 45, 56], [12, 66, 73], [13, 52, 65], [14, 48, 62], [15, 57, 72], [17, 44, 61], [18, 64, 69], [19, 58, 74], [20, 21, 41], [22, 33, 55], [23, 27, 50], [24, 60, 67], [25, 29, 54], [28, 31, 59], [30, 46, 75], [34, 36, 70], [38, 42, 71], [40, 43, 68]], "153": [[2, 47, 49], [6, 63, 69], [7, 29, 36], [8, 12, 20], [9, 31, 40], [10, 15, 25], [11, 50, 61], [13, 42, 55], [14, 52, 66], [16, 58, 74], [17, 56, 73], [18, 21, 39], [19, 27, 46], [22, 26, 48], [23, 62, 68], [24, 64, 65], [28, 54, 71], [30, 51, 72], [32, 35, 67], [33, 44, 76], [34, 59, 60], [37, 41, 75], [38, 45, 70], [43, 53, 57]], "155": [[2, 8, 10], [6, 70, 76], [7, 26, 33], [9, 58, 67], [11, 46, 57], [12, 52, 64], [13, 47, 60], [14, 55, 69], [15, 50, 65], [16, 59, 75], [17, 54, 71], [18, 44, 62], [19, 23, 42], [20, 61, 74], [21, 30, 51], [22, 31, 53], [24, 25, 49], [27, 29, 56], [28, 35, 63], [32, 36, 68], [34, 39, 73], [37, 40, 77], [38, 45, 72], [41, 48, 66]], "157": [[2, 41, 43], [6, 60, 66], [7, 58, 65], [8, 22, 30], [9, 72, 76], [10, 54, 64], [11, 13, 24], [12, 23, 35], [14, 49, 63], [15, 59, 74], [16, 51, 67], [17, 36, 53], [18, 38, 56], [19, 21, 40], [20, 27, 47], [25, 55, 77], [26, 31, 57], [28, 45, 73], [29, 42, 71], [32, 46, 78], [33, 37, 70], [34, 48, 75], [39, 50, 68], [44, 52, 61]], "159": [[2, 52, 54], [6, 30, 36], [7, 41, 48], [8, 56, 64], [9, 66, 75], [10, 57, 67], [11, 27, 38], [12, 16, 28], [13, 37, 50], [14, 45, 59], [15, 68, 76], [17, 55, 72], [18, 51, 69], [19, 34, 53], [20, 40, 60], [21, 58, 79], [22, 39, 61], [23, 26, 49], [24, 65, 70], [25, 63, 71], [29, 33, 62], [31, 43, 74], [32, 46, 78], [35, 47, 77], [42, 44, 73]], "161": [[2, 47, 49], [6, 52, 58], [7, 54, 61], [8, 16, 24], [9, 10, 19], [11, 27, 38], [12, 36, 48], [13, 26, 39], [14, 70, 77], [15, 60, 75], [17, 42, 59], [18, 56, 74], [20, 53, 73], [21, 51, 72], [22, 40, 62], [23, 45, 68], [25, 30, 55], [28, 41, 69], [29, 50, 79], [31, 64, 66], [32, 44, 76], [33, 63, 65], [34, 46, 80], [35, 43, 78], [37, 57, 67]], "163": [[2, 23, 25], [6, 47, 53], [7, 14, 21], [8, 38, 46], [9, 48, 57], [10, 61, 71], [11, 34, 45], [12, 64, 76], [13, 26, 39], [15, 41, 56], [16, 44, 60], [17, 67, 79], [18, 55, 73], [19, 62, 81], [20, 22, 42], [24, 35, 59], [27, 58, 78], [28, 65, 70], [29, 43, 72], [30, 36, 66], [31, 63, 69], [32, 54, 77], [33, 50, 80], [37, 51, 75], [40, 49, 74]], "165": [[2, 44, 46], [6, 13, 19], [7, 72, 79], [8, 31, 39], [9, 36, 45], [10, 63, 73], [11, 64, 75], [12, 18, 30], [14, 43, 57], [15, 32, 47], [16, 71, 78], [17, 52, 69], [20, 41, 61], [21, 34, 55], [22, 58, 80], [23, 53, 76], [24, 35, 59], [25, 40, 65], [26, 56, 82], [27, 54, 81], [28, 67, 70], [29, 33, 62], [37, 60, 68], [38, 50, 77], [42, 49, 74], [48, 51, 66]], "167": [[2, 24, 26], [6, 71, 77], [7, 66, 73], [8, 67, 75], [9, 36, 45], [10, 41, 51], [11, 74, 82], [12, 68, 80], [13, 49, 62], [14, 28, 42], [15, 23, 38], [16, 63, 79], [17, 35, 52], [18, 60, 78], [19, 31, 50], [20, 39, 59], [21, 40, 61], [22, 54, 76], [25, 32, 57], [27, 29, 56], [30, 34, 64], [33, 53, 81], [37, 46, 83], [43, 55, 69], [44, 58, 65], [47, 48, 72]], "169": [[2, 34, 36], [6, 49, 55], [7, 35, 42], [8, 14, 22], [9, 68, 77], [10, 43, 53], [11, 16, 27], [12, 60, 72], [13, 74, 82], [15, 50, 65], [17, 62, 79], [18, 73, 78], [19, 64, 83], [20, 69, 80], [21, 54, 75], [23, 25, 48], [24, 39, 63], [26, 30, 56], [28, 57, 84], [29, 32, 61], [31, 45, 76], [33, 38, 71], [40, 59, 70], [41, 47, 81], [44, 58, 67], [51, 52, 66]], "171": [[2, 75, 77], [6, 67, 73], [7, 79, 85], [8, 52, 60], [9, 28, 37], [10, 62, 72], [11, 44, 55], [12, 47, 59], [13, 61, 74], [14, 39, 53], [15, 16, 31], [17, 33, 50], [18, 64, 82], [19, 23, 42], [20, 58, 78], [21, 24, 45], [22, 46, 68], [25, 63, 83], [26, 30, 56], [27, 54, 81], [29, 40, 69], [32, 38, 70], [34, 66, 71], [35, 41, 76], [36, 51, 84], [43, 48, 80], [49, 57, 65]], "173": [[2, 45, 47], [6, 57, 63], [7, 78, 85], [8, 42, 50], [9, 61, 70], [10, 77, 86], [11, 20, 31], [12, 55, 67], [13, 53, 66], [14, 15, 29], [16, 28, 44], [17, 65, 82], [18, 38, 56], [19, 62, 81], [21, 58, 79], [22, 52, 74], [23, 37, 60], [24, 48, 72], [25, 73, 75], [26, 33, 59], [27, 41, 68], [30, 39, 69], [32, 51, 83], [34, 46, 80], [35, 36, 71], [40, 49, 84], [43, 54, 76]], "175": [[2, 25, 27], [6, 74, 80], [7, 39, 46], [8, 68, 76], [9, 13, 22], [10, 26, 36], [11, 55, 66], [12, 77, 86], [14, 35, 49], [15, 23, 38], [16, 53, 69], [17, 58, 75], [18, 44, 62], [19, 37, 56], [20, 21, 41], [24, 30, 54], [28, 57, 85], [29, 42, 71], [31, 63, 81], [32, 61, 82], [33, 64, 78], [34, 50, 84], [40, 65, 70], [43, 59, 73], [45, 47, 83], [48, 60, 67], [51, 52, 72]], "177": [[2, 45, 47], [6, 40, 46], [7, 48, 55], [8, 72, 80], [9, 83, 85], [10, 28, 38], [11, 58, 69], [12, 15, 27], [13, 63, 76], [14, 23, 37], [16, 79, 82], [17, 57, 74], [18, 33, 51], [19, 71, 87], [20, 32, 52], [21, 35, 56], [22, 77, 78], [24, 43, 67], [25, 36, 61], [26, 60, 86], [29, 59, 88], [30, 34, 64], [31, 62, 84], [39, 42, 81], [41, 66, 70], [44, 65, 68], [49, 53, 75], [50, 54, 73]], "179": [[2, 61, 63], [6, 7, 13], [8, 76, 84], [9, 43, 52], [10, 64, 74], [11, 36, 47], [12, 73, 85], [14, 68, 82], [15, 26, 41], [16, 50, 66], [17, 23, 40], [18, 24, 42], [19, 71, 89], [20, 72, 87], [21, 49, 70], [22, 29, 51], [25, 44, 69], [27, 53, 80], [28, 55, 83], [30, 58, 88], [31, 46, 77], [32, 54, 86], [33, 34, 67], [35, 65, 79], [37, 38, 75], [39, 59, 81], [45, 56, 78], [57, 60, 62]], "181": [[2, 35, 37], [6, 50, 56], [7, 14, 21], [8, 19, 27], [9, 65, 74], [10, 57, 67], [11, 48, 59], [12, 34, 46], [13, 45, 58], [15, 54, 69], [16, 39, 55], [17, 23, 40], [18, 42, 60], [20, 80, 81], [22, 76, 83], [24, 38, 62], [25, 36, 61], [26, 52, 78], [28, 68, 85], [29, 66, 86], [30, 63, 88], [31, 71, 79], [32, 72, 77], [33, 73, 75], [41, 49, 90], [43, 51, 87], [44, 53, 84], [47, 64, 70]], "183": [[2, 90, 91], [6, 39, 45], [7, 87, 89], [8, 74, 82], [9, 38, 47], [10, 13, 23], [11, 14, 25], [12, 36, 48], [15, 52, 67], [16, 50, 66], [17, 53, 70], [18, 26, 44], [19, 46, 65], [20, 79, 84], [21, 62, 83], [22, 27, 49], [24, 56, 80], [28, 58, 86], [29, 34, 63], [30, 55, 85], [31, 57, 88], [32, 40, 72], [33, 42, 75], [35, 71, 77], [37, 68, 78], [41, 61, 81], [43, 64, 76], [51, 59, 73], [54, 60, 69]], "185": [[2, 32, 34], [6, 55, 61], [7, 46, 53], [8, 56, 64], [9, 87, 89], [10, 31, 41], [11, 75, 86], [12, 76, 88], [13, 26, 39], [14, 51, 65], [15, 57, 72], [16, 38, 54], [17, 45, 62], [18, 83, 84], [19, 23, 42], [20, 71, 91], [21, 59, 80], [22, 47, 69], [24, 28, 52], [25, 43, 68], [27, 50, 77], [29, 44, 73], [30, 60, 90], [33, 70, 82], [35, 58, 92], [36, 49, 85], [37, 67, 81], [40, 66, 79], [48, 63, 74]], "187": [[2, 77, 79], [6, 57, 63], [7, 35, 42], [8, 33, 41], [9, 53, 62], [10, 49, 59], [11, 70, 81], [12, 43, 55], [13, 58, 71], [14, 61, 75], [15, 25, 40], [16, 84, 87], [17, 22, 39], [18, 29, 47], [19, 48, 67], [20, 54, 74], [21, 73, 93], [23, 72, 92], [24, 80, 83], [26, 50, 76], [27, 69, 91], [28, 60, 88], [30, 68, 89], [31, 51, 82], [32, 34, 66], [36, 65, 86], [38, 52, 90], [45, 64, 78], [46, 56, 85]], "189": [[2, 9, 11], [6, 84, 90], [7, 65, 72], [8, 46, 54], [10, 73, 83], [12, 47, 59], [13, 50, 63], [14, 22, 36], [15, 49, 64], [16, 40, 56], [17, 60, 77], [18, 57, 75], [19, 55, 74], [20, 28, 48], [21, 68, 89], [23, 81, 85], [24, 79, 86], [25, 44, 69], [26, 76, 87], [27, 66, 93], [29, 41, 70], [30, 62, 92], [31, 51, 82], [32, 35, 67], [33, 61, 94], [34, 37, 71], [38, 42, 80], [39, 52, 91], [43, 45, 88], [53, 58, 78]], "191": [[2, 7, 9], [6, 82, 88], [8, 24, 32], [10, 70, 80], [11, 89, 91], [12, 55, 67], [13, 34, 47], [14, 57, 71], [15, 63, 78], [16, 35, 51], [17, 36, 53], [18, 44, 62], [19, 20, 39], [21, 73, 94], [22, 59, 81], [23, 41, 64], [25, 31, 56], [26, 61, 87], [27, 48, 75], [28, 65, 93], [29, 40, 69], [30, 54, 84], [33, 52, 85], [37, 58, 95], [38, 74, 79], [42, 66, 83], [43, 72, 76], [45, 60, 86], [46, 68, 77], [49, 50, 92]], "193": [[2, 16, 18], [6, 39, 45], [7, 87, 94], [8, 74, 82], [9, 23, 32], [10, 68, 78], [11, 27, 38], [12, 50, 62], [13, 21, 34], [14, 42, 56], [15, 65, 80], [17, 26, 43], [19, 36, 55], [20, 81, 92], [22, 57, 79], [24, 29, 53], [25, 63, 88], [28, 70, 95], [30, 59, 89], [31, 40, 71], [33, 77, 83], [35, 51, 86], [37, 66, 90], [41, 67, 85], [44, 73, 76], [46, 54, 93], [47, 49, 96], [48, 61, 84], [52, 69, 72], [58, 60, 75]], "195": [[2, 81, 83], [6, 58, 64], [7, 40, 47], [8, 79, 87], [9, 48, 57], [10, 14, 24], [11, 66, 77], [12, 37, 49], [13, 25, 38], [15, 45, 60], [16, 86, 93], [17, 73, 90], [18, 33, 51], [19, 43, 62], [20, 52, 72], [21, 80, 94], [22, 46, 68], [23, 44, 67], [26, 29, 55], [27, 42, 69], [28, 54, 82], [30, 74, 91], [31, 65, 96], [32, 75, 88], [34, 63, 97], [35, 76, 84], [36, 70, 89], [39, 71, 85], [41, 59, 95], [50, 53, 92], [56, 61, 78]], "197": [[2, 90, 92], [6, 55, 61], [7, 57, 64], [8, 29, 37], [9, 45, 54], [10, 13, 23], [11, 72, 83], [12, 28, 40], [14, 34, 48], [15, 59, 74], [16, 65, 81], [17, 79, 96], [18, 69, 87], [19, 51, 70], [20, 24, 44], [21, 26, 47], [22, 58, 80], [25, 60, 85], [27, 71, 98], [30, 38, 68], [31, 46, 77], [32, 52, 84], [33, 73, 91], [35, 62, 97], [36, 75, 86], [39, 56, 95], [41, 63, 93], [42, 67, 88], [43, 76, 78], [49, 66, 82], [50, 53, 94]], "199": [[2, 20, 22], [6, 12, 18], [7, 92, 99], [8, 19, 27], [9, 63, 72], [10, 93, 96], [11, 54, 65], [13, 70, 83], [14, 47, 61], [15, 67, 82], [16, 64, 80], [17, 73, 90], [21, 45, 66], [23, 56, 79], [24, 81, 94], [25, 51, 76], [26, 71, 97], [28, 40, 68], [29, 62, 91], [30, 84, 85], [31, 38, 69], [32, 46, 78], [33, 44, 77], [34, 41, 75], [35, 39, 74], [36, 52, 88], [37, 49, 86], [42, 53, 95], [43, 58, 98], [50, 60, 89], [55, 57, 87]], "201": [[2, 62, 64], [6, 92, 98], [7, 16, 23], [8, 68, 76], [9, 20, 29], [10, 17, 27], [11, 67, 78], [12, 65, 77], [13, 84, 97], [14, 37, 51], [15, 25, 40], [18, 70, 88], [19, 74, 93], [21, 80, 100], [22, 35, 57], [24, 66, 90], [26, 53, 79], [28, 43, 71], [30, 39, 69], [31, 63, 94], [32, 50, 82], [33, 48, 81], [34, 55, 89], [36, 59, 95], [38, 61, 99], [41, 46, 87], [42, 44, 86], [45, 73, 83], [47, 49, 96], [52, 58, 91], [54, 72, 75], [56, 60, 85]], "203": [[2, 65, 67], [6, 82, 88], [7, 92, 99], [8, 13, 21], [9, 19, 28], [10, 70, 80], [11, 15, 26], [12, 86, 98], [14, 50, 64], [16, 40, 56], [17, 29, 46], [18, 77, 95], [20, 22, 42], [23, 51, 74], [24, 35, 59], [25, 47, 72], [27, 66, 93], [30, 33, 63], [31, 60, 91], [32, 53, 85], [34, 39, 73], [36, 83, 84], [37, 69, 97], [38, 52, 90], [41, 68, 94], [43, 58, 101], [44, 78, 81], [45, 62, 96], [48, 76, 79], [49, 54, 100], [55, 61, 87], [57, 71, 75]], "205": [[2, 24, 26], [6, 8, 14], [7, 22, 29], [9, 71, 80], [10, 50, 60], [11, 59, 70], [12, 77, 89], [13, 30, 43], [15, 25, 40], [16, 65, 81], [17, 41, 58], [18, 85, 102], [19, 69, 88], [20, 78, 98], [21, 53, 74], [23, 45, 68], [27, 82, 96], [28, 51, 79], [31, 52, 83], [32, 63, 95], [33, 61, 94], [34, 56, 90], [35, 66, 101], [36, 37, 73], [38, 49, 87], [39, 75, 91], [42, 55, 97], [44, 48, 92], [46, 54, 100], [47, 72, 86], [57, 64, 84], [62, 67, 76]], "207": [[2, 82, 84], [6, 98, 103], [7, 9, 16], [8, 77, 85], [10, 87, 97], [11, 42, 53], [12, 58, 70], [13, 93, 101], [14, 50, 64], [15, 68, 83], [17, 18, 35], [19, 88, 100], [20, 46, 66], [21, 34, 55], [22, 89, 96], [23, 57, 80], [24, 30, 54], [25, 31, 56], [26, 65, 91], [27, 47, 74], [28, 48, 76], [29, 73, 102], [32, 49, 81], [33, 39, 72], [36, 43, 79], [37, 41, 78], [38, 52, 90], [40, 59, 99], [44, 71, 92], [45, 67, 95], [51, 62, 94], [60, 61, 86], [63, 69, 75]], "209": [[2, 66, 68], [6, 85, 91], [7, 99, 103], [8, 21, 29], [9, 86, 95], [10, 73, 83], [11, 76, 87], [12, 37, 49], [13, 69, 82], [14, 80, 94], [15, 40, 55], [16, 89, 104], [17, 39, 56], [18, 54, 72], [19, 65, 84], [20, 47, 67], [22, 35, 57], [23, 30, 53], [24, 92, 93], [25, 46, 71], [26, 64, 90], [27, 81, 101], [28, 51, 79], [31, 44, 75], [32, 70, 102], [33, 41, 74], [34, 43, 77], [36, 42, 78], [38, 60, 98], [45, 52, 97], [48, 61, 100], [50, 63, 96], [59, 62, 88]], "21": [[2, 9, 10], [6, 7, 8]], "211": [[2, 96, 98], [6, 12, 18], [7, 38, 45], [8, 54, 62], [9, 74, 83], [10, 15, 25], [11, 26, 37], [13, 28, 41], [14, 53, 67], [16, 68, 84], [17, 47, 64], [19, 52, 71], [20, 65, 85], [21, 73, 94], [22, 66, 88], [23, 76, 99], [24, 77, 101], [27, 75, 102], [29, 90, 92], [30, 48, 78], [31, 60, 91], [32, 86, 93], [33, 81, 97], [34, 61, 95], [35, 44, 79], [36, 70, 105], [39, 43, 82], [40, 49, 89], [42, 58, 100], [46, 57, 103], [51, 56, 104], [55, 69, 87], [59, 72, 80]], "213": [[2, 96, 98], [6, 34, 40], [7, 20, 27], [8, 78, 86], [9, 93, 102], [10, 77, 87], [11, 58, 69], [12, 35, 47], [13, 48, 61], [14, 68, 82], [15, 59, 74], [16, 22, 38], [17, 54, 71], [18, 44, 62], [19, 94, 100], [21, 55, 76], [23, 26, 49], [24, 60, 84], [25, 91, 97], [28, 79, 106], [29, 81, 103], [30, 43, 73], [31, 57, 88], [32, 80, 101], [33, 37, 70], [36, 39, 75], [41, 51, 92], [42, 66, 105], [45, 83, 85], [46, 63, 104], [50, 64, 99], [52, 72, 89], [53, 65, 95], [56, 67, 90]], "215": [[2, 21, 23], [6, 36, 42], [7, 99, 106], [8, 64, 72], [9, 98, 107], [10, 27, 37], [11, 66, 77], [12, 71, 83], [13, 87, 100], [14, 17, 31], [15, 52, 67], [16, 60, 76], [18, 86, 104], [19, 40, 59], [20, 94, 101], [22, 28, 50], [24, 51, 75], [25, 54, 79], [26, 35, 61], [29, 56, 85], [30, 62, 92], [32, 70, 102], [33, 57, 90], [34, 84, 97], [38, 44, 82], [39, 49, 88], [41, 78, 96], [43, 81, 91], [45, 58, 103], [46, 80, 89], [47, 63, 105], [53, 69, 93], [55, 65, 95], [68, 73, 74]], "217": [[2, 6, 8], [7, 53, 60], [9, 56, 65], [10, 102, 105], [11, 68, 79], [12, 86, 98], [13, 20, 33], [14, 23, 37], [15, 62, 77], [16, 54, 70], [17, 18, 35], [19, 87, 106], [21, 43, 64], [22, 41, 63], [24, 27, 51], [25, 74, 99], [26, 78, 104], [28, 93, 96], [29, 80, 108], [30, 84, 103], [31, 76, 107], [32, 59, 91], [34, 39, 73], [36, 52, 88], [38, 45, 83], [40, 82, 95], [42, 55, 97], [44, 46, 90], [47, 81, 89], [48, 69, 100], [49, 67, 101], [50, 75, 92], [57, 66, 94], [61, 71, 85]], "219": [[2, 88, 90], [6, 100, 106], [7, 12, 19], [8, 49, 57], [9, 98, 107], [10, 85, 95], [11, 91, 102], [13, 25, 38], [14, 17, 31], [15, 77, 92], [16, 99, 104], [18, 79, 97], [20, 63, 83], [21, 44, 65], [22, 72, 94], [23, 41, 64], [24, 58, 82], [26, 52, 78], [27, 47, 74], [28, 61, 89], [29, 76, 105], [30, 43, 73], [32, 36, 68], [33, 42, 75], [34, 62, 96], [35, 45, 80], [37, 50, 87], [39, 54, 93], [40, 46, 86], [48, 70, 101], [51, 59, 109], [53, 55, 108], [56, 60, 103], [66, 69, 84], [67, 71, 81]], "221": [[2, 27, 29], [6, 51, 57], [7, 8, 15], [9, 98, 107], [10, 73, 83], [11, 99, 110], [12, 77, 89], [13, 92, 105], [14, 70, 84], [16, 47, 63], [17, 36, 53], [18, 62, 80], [19, 85, 104], [20, 81, 101], [21, 45, 66], [22, 65, 87], [23, 44, 67], [24, 35, 59], [25, 54, 79], [26, 30, 56], [28, 40, 68], [31, 93, 97], [32, 94, 95], [33, 88, 100], [34, 74, 108], [37, 41, 78], [38, 71, 109], [39, 43, 82], [42, 49, 91], [46, 72, 103], [48, 58, 106], [50, 52, 102], [55, 76, 90], [60, 75, 86], [61, 64, 96]], "223": [[2, 67, 69], [6, 81, 87], [7, 57, 64], [8, 53, 61], [9, 106, 108], [10, 17, 27], [11, 74, 85], [12, 21, 33], [13, 98, 111], [14, 29, 43], [15, 92, 107], [16, 78, 94], [18, 44, 62], [19, 86, 105], [20, 60, 80], [22, 26, 48], [23, 56, 79], [24, 47, 71], [25, 72, 97], [28, 73, 101], [30, 54, 84], [31, 34, 65], [32, 45, 77], [35, 75, 110], [36, 40, 76], [37, 59, 96], [38, 66, 104], [39, 70, 109], [41, 83, 99], [42, 88, 93], [46, 49, 95], [50, 82, 91], [51, 52, 103], [55, 68, 100], [58, 63, 102]], "225": [[2, 92, 94], [6, 21, 27], [7, 43, 50], [8, 52, 60], [9, 49, 58], [10, 70, 80], [11, 84, 95], [12, 75, 87], [13, 38, 51], [14, 45, 59], [15, 41, 56], [16, 98, 111], [17, 65, 82], [18, 86, 104], [19, 28, 47], [20, 68, 88], [22, 26, 48], [23, 100, 102], [24, 54, 78], [25, 72, 97], [29, 93, 103], [30, 66, 96], [31, 32, 63], [33, 85, 107], [34, 71, 105], [35, 77, 112], [36, 79, 110], [37, 64, 101], [39, 44, 83], [40, 76, 109], [42, 57, 99], [46, 73, 106], [53, 81, 91], [55, 62, 108], [61, 74, 90], [67, 69, 89]], "227": [[2, 51, 53], [6, 33, 39], [7, 13, 20], [8, 92, 100], [9, 15, 24], [10, 66, 76], [11, 18, 29], [12, 55, 67], [14, 71, 85], [16, 52, 68], [17, 84, 101], [19, 98, 110], [21, 75, 96], [22, 93, 112], [23, 31, 54], [25, 70, 95], [26, 88, 113], [27, 79, 106], [28, 83, 111], [30, 42, 72], [32, 86, 109], [34, 74, 108], [35, 62, 97], [36, 45, 81], [37, 87, 103], [38, 40, 78], [41, 49, 90], [43, 48, 91], [44, 63, 107], [46, 56, 102], [47, 57, 104], [58, 64, 105], [59, 69, 99], [60, 73, 94], [61, 77, 89], [65, 80, 82]], "229": [[2, 69, 71], [6, 100, 106], [7, 11, 18], [8, 65, 73], [9, 31, 40], [10, 95, 105], [12, 86, 98], [13, 64, 77], [14, 62, 76], [15, 103, 111], [16, 97, 113], [17, 72, 89], [19, 49, 68], [20, 38, 58], [21, 54, 75], [22, 60, 82], [23, 81, 104], [24, 50, 74], [25, 90, 114], [26, 84, 110], [27, 29, 56], [28, 35, 63], [30, 92, 107], [32, 70, 102], [33, 34, 67], [36, 42, 78], [37, 46, 83], [39, 94, 96], [41, 52, 93], [43, 45, 88], [44, 47, 91], [48, 61, 109], [51, 79, 99], [53, 59, 112], [55, 66, 108], [57, 85, 87]], "23": [[2, 9, 11], [6, 7, 10]], "231": [[2, 111, 113], [6, 79, 85], [7, 30, 37], [8, 107, 115], [9, 53, 62], [10, 68, 78], [11, 23, 34], [12, 64, 76], [13, 108, 110], [14, 21, 35], [15, 104, 112], [16, 59, 75], [17, 81, 98], [18, 22, 40], [19, 84, 103], [20, 54, 74], [24, 56, 80], [25, 61, 86], [26, 45, 71], [27, 87, 114], [28, 67, 95], [29, 70, 99], [31, 66, 97], [32, 41, 73], [33, 44, 77], [36, 65, 101], [38, 58, 96], [39, 50, 89], [42, 60, 102], [43, 83, 105], [46, 63, 109], [47, 91, 93], [48, 52, 100], [49, 88, 94], [51, 55, 106], [57, 82, 92], [69, 72, 90]], "233": [[2, 96, 98], [6, 10, 16], [7, 75, 82], [8, 41, 49], [9, 102, 111], [11, 88, 99], [12, 47, 59], [13, 78, 91], [14, 50, 64], [15, 38, 53], [17, 40, 57], [18, 24, 42], [19, 76, 95], [20, 103, 110], [21, 68, 89], [22, 61, 83], [23, 48, 71], [25, 90, 115], [26, 29, 55], [27, 81, 108], [28, 65, 93], [30, 77, 107], [31, 56, 87], [32, 37, 69], [33, 51, 84], [34, 67, 101], [35, 74, 109], [36, 92, 105], [39, 80, 114], [43, 86, 104], [44, 72, 116], [45, 52, 97], [46, 66, 112], [54, 73, 106], [58, 62, 113], [60, 79, 94], [63, 70, 100]], "235": [[2, 38, 40], [6, 105, 111], [7, 49, 56], [8, 58, 66], [9, 39, 48], [10, 99, 109], [11, 25, 36], [12, 107, 116], [13, 51, 64], [14, 63, 77], [15, 80, 95], [16, 97, 113], [17, 101, 117], [18, 70, 88], [19, 104, 112], [20, 23, 43], [21, 31, 52], [22, 50, 72], [24, 54, 78], [26, 27, 53], [28, 82, 110], [29, 32, 61], [30, 59, 89], [33, 87, 115], [34, 41, 75], [35, 79, 114], [37, 47, 84], [42, 60, 102], [44, 83, 108], [45, 94, 96], [46, 86, 103], [55, 74, 106], [57, 85, 93], [62, 81, 92], [67, 68, 100], [69, 76, 90], [71, 73, 91]], "237": [[2, 51, 53], [6, 52, 58], [7, 114, 116], [8, 56, 64], [9, 109, 118], [10, 91, 101], [11, 54, 65], [12, 17, 29], [13, 100, 113], [14, 70, 84], [15, 46, 61], [16, 50, 66], [18, 41, 59], [19, 83, 102], [20, 23, 43], [21, 87, 108], [22, 72, 94], [24, 75, 99], [25, 78, 103], [26, 62, 88], [27, 36, 63], [28, 97, 112], [30, 68, 98], [31, 96, 110], [32, 48, 80], [33, 93, 111], [34, 71, 105], [35, 82, 117], [37, 49, 86], [38, 77, 115], [39, 42, 81], [40, 67, 107], [44, 60, 104], [45, 47, 92], [55, 76, 106], [57, 85, 95], [69, 79, 89], [73, 74, 90]], "239": [[2, 91, 93], [6, 68, 74], [7, 111, 118], [8, 94, 102], [9, 92, 101], [10, 67, 77], [11, 98, 109], [12, 104, 116], [13, 41, 54], [14, 48, 62], [15, 51, 66], [16, 59, 75], [17, 103, 119], [18, 20, 38], [19, 80, 99], [21, 64, 85], [22, 39, 61], [23, 26, 49], [24, 88, 112], [25, 90, 115], [27, 43, 70], [28, 58, 86], [29, 84, 113], [30, 87, 117], [31, 69, 100], [32, 65, 97], [33, 50, 83], [34, 47, 81], [35, 96, 108], [36, 37, 73], [40, 55, 95], [42, 72, 114], [44, 45, 89], [46, 60, 106], [53, 57, 110], [56, 76, 107], [63, 71, 105], [78, 79, 82]], "241": [[2, 89, 91], [6, 26, 32], [7, 8, 15], [9, 95, 104], [10, 75, 85], [11, 12, 23], [13, 109, 119], [14, 87, 101], [16, 47, 63], [17, 24, 41], [18, 38, 56], [19, 107, 115], [20, 46, 66], [21, 92, 113], [22, 99, 120], [25, 43, 68], [27, 81, 108], [28, 65, 93], [29, 67, 96], [30, 86, 116], [31, 45, 76], [33, 98, 110], [34, 44, 78], [35, 71, 106], [36, 54, 90], [37, 51, 88], [39, 55, 94], [40, 72, 112], [42, 97, 102], [48, 52, 100], [49, 62, 111], [50, 53, 103], [57, 61, 118], [58, 69, 114], [59, 77, 105], [60, 64, 117], [74, 83, 84], [79, 80, 82]], "243": [[2, 16, 18], [6, 21, 27], [7, 60, 67], [8, 66, 74], [9, 62, 71], [10, 80, 90], [11, 28, 39], [12, 35, 47], [13, 105, 118], [14, 61, 75], [15, 76, 91], [17, 40, 57], [19, 33, 52], [20, 69, 89], [22, 101, 120], [23, 84, 107], [24, 78, 102], [25, 30, 55], [26, 72, 98], [29, 50, 79], [31, 96, 116], [32, 54, 86], [34, 83, 117], [36, 95, 112], [37, 63, 100], [38, 94, 111], [41, 93, 109], [42, 68, 110], [43, 97, 103], [44, 85, 114], [45, 77, 121], [46, 53, 99], [48, 82, 113], [49, 88, 106], [51, 73, 119], [56, 59, 115], [58, 81, 104], [64, 87, 92], [65, 70, 108]], "245": [[2, 52, 54], [6, 63, 69], [7, 102, 109], [8, 68, 76], [9, 108, 117], [10, 116, 119], [11, 50, 61], [12, 27, 39], [13, 112, 120], [14, 74, 88], [15, 79, 94], [16, 33, 49], [17, 47, 64], [18, 96, 114], [19, 82, 101], [20, 95, 115], [21, 46, 67], [22, 37, 59], [23, 98, 121], [24, 42, 66], [25, 40, 65], [26, 97, 122], [28, 71, 99], [29, 105, 111], [30, 32, 62], [31, 87, 118], [34, 57, 91], [35, 55, 90], [36, 53, 89], [38, 43, 81], [41, 72, 113], [44, 60, 104], [45, 93, 107], [48, 58, 106], [51, 84, 110], [56, 86, 103], [70, 75, 100], [73, 80, 92], [77, 83, 85]], "247": [[2, 53, 55], [6, 65, 71], [7, 62, 69], [8, 112, 120], [9, 54, 63], [10, 111, 121], [11, 83, 94], [12, 13, 25], [14, 116, 117], [15, 89, 104], [16, 33, 49], [17, 86, 103], [18, 92, 110], [19, 105, 123], [20, 22, 42], [21, 72, 93], [23, 44, 67], [24, 57, 81], [26, 48, 74], [27, 34, 61], [28, 59, 87], [29, 80, 109], [30, 76, 106], [31, 35, 66], [32, 64, 96], [36, 52, 88], [37, 82, 119], [38, 77, 115], [39, 45, 84], [40, 58, 98], [41, 99, 107], [43, 70, 113], [46, 68, 114], [47, 75, 122], [50, 97, 100], [51, 78, 118], [56, 90, 101], [60, 85, 102], [73, 79, 95]], "249": [[2, 101, 103], [6, 33, 39], [7, 43, 50], [8, 32, 40], [9, 17, 26], [10, 46, 56], [11, 66, 77], [12, 62, 74], [13, 57, 70], [14, 91, 105], [15, 61, 76], [16, 93, 109], [18, 82, 100], [19, 53, 72], [20, 90, 110], [21, 59, 80], [22, 98, 120], [23, 84, 107], [24, 95, 119], [25, 99, 124], [27, 85, 112], [28, 104, 117], [29, 54, 83], [30, 41, 71], [31, 65, 96], [34, 55, 89], [35, 87, 122], [36, 79, 115], [37, 69, 106], [38, 97, 114], [42, 60, 102], [44, 94, 111], [45, 47, 92], [48, 73, 121], [49, 64, 113], [51, 67, 118], [52, 81, 116], [58, 68, 123], [63, 78, 108], [75, 86, 88]], "25": [[2, 8, 10], [6, 7, 12]], "251": [[2, 24, 26], [6, 37, 43], [7, 12, 19], [8, 90, 98], [9, 107, 116], [10, 36, 46], [11, 59, 70], [13, 113, 125], [14, 35, 49], [15, 85, 100], [16, 105, 121], [17, 77, 94], [18, 114, 119], [20, 92, 112], [21, 82, 103], [22, 40, 62], [23, 86, 109], [25, 58, 83], [27, 47, 74], [28, 32, 60], [29, 68, 97], [30, 54, 84], [31, 48, 79], [33, 91, 124], [34, 88, 122], [38, 93, 120], [39, 56, 95], [41, 61, 102], [42, 76, 118], [44, 99, 108], [45, 51, 96], [50, 67, 117], [52, 63, 115], [53, 57, 110], [55, 73, 123], [65, 80, 106], [66, 81, 104], [69, 71, 111], [72, 78, 101], [75, 87, 89]], "253": [[2, 46, 48], [6, 9, 15], [7, 27, 34], [8, 104, 112], [10, 115, 125], [11, 73, 84], [12, 75, 87], [13, 81, 94], [14, 86, 100], [16, 74, 90], [17, 51, 68], [18, 103, 121], [19, 41, 60], [20, 77, 97], [21, 24, 45], [22, 70, 92], [23, 36, 59], [25, 102, 126], [26, 30, 56], [28, 95, 123], [29, 47, 76], [31, 89, 120], [32, 79, 111], [33, 107, 113], [35, 71, 106], [37, 54, 91], [38, 99, 116], [39, 49, 88], [40, 82, 122], [42, 93, 118], [43, 66, 109], [44, 61, 105], [50, 69, 119], [52, 62, 114], [53, 55, 108], [58, 78, 117], [63, 80, 110], [64, 65, 124], [67, 85, 101], [72, 83, 98]], "255": [[2, 64, 66], [6, 82, 88], [7, 92, 99], [8, 105, 113], [9, 21, 30], [10, 70, 80], [11, 110, 121], [12, 67, 79], [13, 46, 59], [14, 97, 111], [15, 83, 98], [16, 100, 116], [17, 61, 78], [18, 35, 53], [19, 41, 60], [20, 87, 107], [22, 25, 47], [23, 89, 112], [24, 26, 50], [27, 96, 123], [28, 103, 124], [29, 109, 117], [31, 95, 126], [32, 62, 94], [33, 71, 104], [34, 42, 76], [36, 86, 122], [37, 91, 127], [38, 43, 81], [39, 63, 102], [40, 44, 84], [45, 75, 120], [48, 77, 125], [49, 52, 101], [51, 55, 106], [54, 65, 119], [56, 85, 114], [57, 58, 115], [68, 69, 118], [72, 90, 93], [73, 74, 108]], "257": [[2, 79, 81], [6, 118, 124], [7, 65, 72], [8, 88, 96], [9, 48, 57], [10, 92, 102], [11, 18, 29], [12, 115, 127], [13, 101, 114], [14, 52, 66], [15, 60, 75], [16, 58, 74], [17, 112, 128], [19, 27, 46], [20, 87, 107], [21, 113, 123], [22, 77, 99], [23, 44, 67], [24, 82, 106], [25, 36, 61], [26, 109, 122], [28, 104, 125], [30, 55, 85], [31, 59, 90], [32, 41, 73], [33, 45, 78], [34, 50, 84], [35, 86, 121], [37, 54, 91], [38, 42, 80], [39, 108, 110], [40, 43, 83], [47, 94, 116], [49, 70, 119], [51, 69, 120], [53, 93, 111], [56, 98, 103], [62, 95, 100], [63, 68, 126], [64, 76, 117], [71, 89, 97]], "259": [[2, 94, 96], [6, 100, 106], [7, 85, 92], [8, 68, 76], [9, 80, 89], [10, 121, 128], [11, 13, 24], [12, 110, 122], [14, 118, 127], [15, 16, 31], [17, 52, 69], [18, 57, 75], [19, 116, 124], [20, 54, 74], [21, 113, 125], [22, 61, 83], [23, 43, 66], [25, 53, 78], [26, 81, 107], [27, 82, 109], [28, 98, 126], [29, 44, 73], [30, 72, 102], [32, 35, 67], [33, 79, 112], [34, 108, 117], [36, 48, 84], [37, 49, 86], [38, 59, 97], [39, 60, 99], [40, 63, 103], [41, 64, 105], [42, 62, 104], [45, 91, 123], [46, 65, 111], [47, 93, 119], [50, 70, 120], [55, 90, 114], [56, 88, 115], [58, 71, 129], [77, 87, 95]], "261": [[2, 113, 115], [6, 27, 33], [7, 61, 68], [8, 83, 91], [9, 22, 31], [10, 56, 66], [11, 110, 121], [12, 105, 117], [13, 114, 127], [14, 29, 43], [15, 57, 72], [16, 100, 116], [17, 35, 52], [18, 108, 126], [19, 93, 112], [20, 45, 65], [21, 74, 95], [23, 67, 90], [24, 47, 71], [25, 34, 59], [26, 60, 86], [28, 76, 104], [30, 103, 128], [32, 97, 129], [36, 51, 87], [37, 106, 118], [38, 54, 92], [39, 80, 119], [40, 98, 123], [41, 109, 111], [42, 46, 88], [44, 78, 122], [48, 53, 101], [49, 50, 99], [55, 69, 124], [58, 73, 130], [62, 63, 125], [64, 77, 120], [70, 89, 102], [75, 79, 107], [81, 84, 96], [82, 85, 94]], "263": [[2, 67, 69], [6, 115, 121], [7, 35, 42], [8, 30, 38], [9, 93, 102], [10, 113, 123], [11, 43, 54], [12, 45, 57], [13, 15, 28], [14, 120, 129], [16, 90, 106], [17, 55, 72], [18, 32, 50], [19, 92, 111], [20, 78, 98], [21, 26, 47], [22, 109, 131], [23, 107, 130], [24, 25, 49], [27, 48, 75], [29, 76, 105], [31, 40, 71], [33, 83, 116], [34, 63, 97], [36, 74, 110], [37, 87, 124], [39, 96, 128], [41, 81, 122], [44, 68, 112], [46, 58, 104], [51, 86, 126], [52, 66, 118], [53, 91, 119], [56, 99, 108], [60, 100, 103], [61, 77, 125], [62, 65, 127], [64, 82, 117], [70, 79, 114], [73, 89, 101], [80, 88, 95], [84, 85, 94]], "265": [[2, 52, 54], [6, 15, 21], [7, 69, 76], [8, 75, 83], [9, 81, 90], [10, 88, 98], [11, 89, 100], [12, 97, 109], [13, 61, 74], [14, 37, 51], [16, 68, 84], [17, 101, 118], [18, 87, 105], [19, 121, 125], [20, 66, 86], [22, 43, 65], [23, 62, 85], [24, 71, 95], [25, 99, 124], [26, 33, 59], [27, 104, 131], [28, 42, 70], [29, 34, 63], [30, 92, 122], [31, 77, 108], [32, 113, 120], [35, 91, 126], [36, 60, 96], [38, 72, 110], [39, 55, 94], [40, 93, 132], [41, 82, 123], [44, 106, 115], [45, 103, 117], [46, 73, 119], [47, 67, 114], [48, 64, 112], [49, 78, 127], [50, 80, 130], [53, 58, 111], [56, 102, 107], [57, 79, 129]], "267": [[2, 131, 133], [6, 112, 118], [7, 37, 44], [8, 90, 98], [9, 59, 68], [10, 72, 82], [11, 70, 81], [12, 65, 77], [13, 86, 99], [14, 97, 111], [15, 42, 57], [16, 106, 122], [17, 100, 117], [18, 114, 132], [19, 108, 127], [20, 84, 104], [21, 32, 53], [22, 83, 105], [23, 102, 125], [24, 61, 85], [25, 69, 94], [26, 50, 76], [27, 92, 119], [28, 93, 121], [29, 62, 91], [30, 43, 73], [31, 95, 126], [33, 46, 79], [34, 109, 124], [35, 103, 129], [36, 52, 88], [38, 51, 89], [39, 48, 87], [40, 67, 107], [41, 60, 101], [45, 78, 123], [47, 63, 110], [49, 66, 115], [54, 74, 128], [55, 75, 130], [56, 64, 120], [58, 96, 113], [71, 80, 116]], "269": [[2, 18, 20], [6, 95, 101], [7, 112, 119], [8, 29, 37], [9, 50, 59], [10, 42, 52], [11, 62, 73], [12, 15, 27], [13, 53, 66], [14, 49, 63], [16, 92, 108], [17, 109, 126], [19, 74, 93], [21, 48, 69], [22, 45, 67], [23, 88, 111], [24, 72, 96], [25, 103, 128], [26, 76, 102], [28, 104, 132], [30, 40, 70], [31, 89, 120], [32, 113, 124], [33, 98, 131], [34, 105, 130], [35, 56, 91], [36, 82, 118], [38, 114, 117], [39, 107, 123], [41, 43, 84], [44, 46, 90], [47, 97, 125], [51, 55, 106], [54, 99, 116], [57, 85, 127], [58, 77, 134], [60, 80, 129], [61, 87, 121], [64, 83, 122], [65, 71, 133], [68, 86, 115], [75, 94, 100], [78, 81, 110]], "27": [[2, 10, 12], [6, 8, 13], [7, 9, 11]], "271": [[2, 19, 21], [6, 105, 111], [7, 51, 58], [8, 72, 80], [9, 45, 54], [10, 33, 43], [11, 20, 31], [12, 94, 106], [13, 121, 134], [14, 75, 89], [15, 25, 40], [16, 70, 86], [17, 48, 65], [18, 67, 85], [22, 92, 114], [23, 118, 130], [24, 122, 125], [26, 84, 110], [27, 90, 117], [28, 116, 127], [29, 99, 128], [30, 68, 98], [32, 69, 101], [34, 59, 93], [35, 52, 87], [36, 109, 126], [37, 42, 79], [38, 66, 104], [39, 103, 129], [41, 107, 123], [44, 71, 115], [46, 73, 119], [47, 61, 108], [49, 64, 113], [50, 82, 132], [53, 78, 131], [55, 96, 120], [56, 91, 124], [57, 81, 133], [60, 76, 135], [62, 97, 112], [74, 95, 102], [83, 88, 100]], "273": [[2, 106, 108], [6, 58, 64], [7, 96, 103], [8, 111, 119], [9, 121, 130], [10, 131, 132], [11, 118, 129], [12, 77, 89], [13, 15, 28], [14, 67, 81], [16, 23, 39], [17, 34, 51], [18, 97, 115], [19, 38, 57], [20, 78, 98], [21, 40, 61], [22, 32, 54], [24, 48, 72], [25, 37, 62], [26, 75, 101], [27, 41, 68], [29, 95, 124], [30, 53, 83], [31, 94, 125], [33, 90, 123], [35, 116, 122], [36, 55, 91], [42, 85, 127], [43, 113, 117], [44, 82, 126], [45, 92, 136], [46, 63, 109], [47, 60, 107], [49, 56, 105], [50, 88, 135], [52, 76, 128], [59, 102, 112], [65, 74, 134], [66, 87, 120], [69, 71, 133], [70, 99, 104], [73, 86, 114], [79, 84, 110], [80, 93, 100]], "275": [[2, 19, 21], [6, 82, 88], [7, 74, 81], [8, 26, 34], [9, 68, 77], [10, 100, 110], [11, 105, 116], [12, 123, 135], [13, 94, 107], [14, 53, 67], [15, 119, 134], [16, 55, 71], [17, 52, 69], [18, 109, 127], [20, 124, 131], [22, 63, 85], [23, 122, 130], [24, 62, 86], [25, 83, 108], [27, 98, 125], [28, 32, 60], [29, 114, 132], [30, 42, 72], [31, 59, 90], [33, 113, 129], [35, 103, 137], [36, 51, 87], [37, 118, 120], [38, 66, 104], [39, 89, 128], [40, 56, 96], [41, 80, 121], [43, 54, 97], [44, 49, 93], [45, 46, 91], [47, 70, 117], [48, 64, 112], [50, 92, 133], [57, 79, 136], [58, 106, 111], [61, 65, 126], [75, 99, 101], [76, 84, 115], [78, 95, 102]], "277": [[2, 22, 24], [6, 83, 89], [7, 9, 16], [8, 110, 118], [10, 126, 136], [11, 131, 135], [12, 93, 105], [13, 53, 66], [14, 61, 75], [15, 98, 113], [17, 57, 74], [18, 38, 56], [19, 84, 103], [20, 82, 102], [21, 80, 101], [23, 122, 132], [25, 26, 51], [27, 123, 127], [28, 42, 70], [29, 96, 125], [30, 48, 78], [31, 86, 117], [32, 39, 71], [33, 81, 114], [34, 45, 79], [35, 77, 112], [36, 92, 128], [37, 106, 134], [40, 107, 130], [41, 67, 108], [43, 73, 116], [44, 95, 138], [46, 87, 133], [47, 90, 137], [49, 50, 99], [52, 63, 115], [54, 55, 109], [58, 100, 119], [59, 62, 121], [64, 65, 129], [68, 85, 124], [69, 88, 120], [72, 94, 111], [76, 97, 104]], "279": [[2, 25, 27], [6, 98, 104], [7, 101, 108], [8, 18, 26], [9, 107, 116], [10, 119, 129], [11, 125, 136], [12, 100, 112], [13, 67, 80], [14, 34, 48], [15, 94, 109], [16, 99, 115], [17, 85, 102], [19, 38, 57], [20, 118, 138], [21, 63, 84], [22, 56, 78], [23, 43, 66], [24, 69, 93], [28, 124, 127], [29, 110, 139], [30, 75, 105], [31, 91, 122], [32, 54, 86], [33, 73, 106], [35, 96, 131], [36, 97, 133], [37, 58, 95], [39, 44, 83], [40, 47, 87], [41, 79, 120], [42, 92, 134], [45, 68, 113], [46, 65, 111], [49, 81, 130], [50, 53, 103], [51, 77, 128], [52, 71, 123], [55, 82, 137], [59, 88, 132], [60, 61, 121], [62, 64, 126], [70, 74, 135], [72, 90, 117], [76, 89, 114]], "281": [[2, 82, 84], [6, 75, 81], [7, 96, 103], [8, 87, 95], [9, 97, 106], [10, 37, 47], [11, 22, 33], [12, 132, 137], [13, 109, 122], [14, 111, 125], [15, 39, 54], [16, 72, 88], [17, 61, 78], [18, 35, 53], [19, 80, 99], [20, 49, 69], [21, 110, 131], [23, 94, 117], [24, 34, 58], [25, 43, 68], [26, 113, 139], [27, 46, 73], [28, 108, 136], [29, 119, 133], [30, 36, 66], [31, 107, 138], [32, 51, 83], [38, 120, 123], [40, 114, 127], [41, 64, 105], [42, 98, 140], [44, 116, 121], [45, 59, 104], [48, 86, 134], [50, 74, 124], [52, 63, 115], [55, 57, 112], [56, 90, 135], [60, 70, 130], [62, 93, 126], [67, 85, 129], [71, 92, 118], [76, 77, 128], [79, 100, 102], [89, 91, 101]], "283": [[2, 26, 28], [6, 15, 21], [7, 111, 118], [8, 12, 20], [9, 108, 117], [10, 49, 59], [11, 120, 131], [13, 88, 101], [14, 79, 93], [16, 70, 86], [17, 52, 69], [18, 84, 102], [19, 37, 56], [22, 53, 75], [23, 34, 57], [24, 123, 136], [25, 107, 132], [27, 62, 89], [29, 83, 112], [30, 98, 128], [31, 33, 64], [32, 74, 106], [35, 46, 81], [36, 80, 116], [38, 58, 96], [39, 95, 134], [40, 82, 122], [41, 115, 127], [42, 61, 103], [43, 71, 114], [44, 109, 130], [45, 55, 100], [47, 99, 137], [48, 91, 139], [50, 92, 141], [51, 94, 138], [54, 72, 126], [60, 90, 133], [63, 85, 135], [65, 97, 121], [66, 104, 113], [67, 73, 140], [68, 105, 110], [76, 78, 129], [77, 87, 119]], "285": [[2, 9, 11], [6, 23, 29], [7, 26, 33], [8, 87, 95], [10, 37, 47], [12, 18, 30], [13, 110, 123], [14, 51, 65], [15, 24, 39], [16, 67, 83], [17, 73, 90], [19, 99, 118], [20, 54, 74], [21, 32, 53], [22, 109, 131], [25, 55, 80], [27, 100, 127], [28, 115, 142], [31, 57, 88], [34, 113, 138], [35, 89, 124], [36, 98, 134], [38, 79, 117], [40, 106, 139], [41, 52, 93], [42, 114, 129], [43, 107, 135], [44, 105, 136], [45, 75, 120], [46, 91, 137], [48, 92, 140], [49, 72, 121], [50, 78, 128], [56, 85, 141], [58, 61, 119], [59, 94, 132], [60, 62, 122], [63, 70, 133], [64, 66, 130], [68, 101, 116], [69, 104, 112], [71, 103, 111], [76, 84, 125], [77, 82, 126], [81, 96, 108], [86, 97, 102]], "287": [[2, 31, 33], [6, 114, 120], [7, 16, 23], [8, 9, 17], [10, 61, 71], [11, 35, 46], [12, 48, 60], [13, 109, 122], [14, 63, 77], [15, 115, 130], [18, 117, 135], [19, 83, 102], [20, 59, 79], [21, 76, 97], [22, 99, 121], [24, 104, 128], [25, 107, 132], [26, 32, 58], [27, 106, 133], [28, 34, 62], [29, 51, 80], [30, 44, 74], [36, 105, 141], [37, 50, 87], [38, 88, 126], [39, 119, 129], [40, 70, 110], [41, 103, 143], [42, 100, 142], [43, 55, 98], [45, 86, 131], [47, 91, 138], [49, 85, 134], [52, 66, 118], [53, 84, 137], [54, 108, 125], [56, 68, 124], [57, 94, 136], [64, 111, 112], [65, 95, 127], [69, 78, 140], [72, 92, 123], [73, 75, 139], [81, 93, 113], [82, 89, 116], [90, 96, 101]], "289": [[2, 52, 54], [6, 92, 98], [7, 74, 81], [8, 38, 46], [9, 113, 122], [10, 73, 83], [11, 22, 33], [12, 96, 108], [13, 120, 133], [14, 137, 138], [15, 100, 115], [16, 29, 45], [17, 70, 87], [18, 129, 142], [19, 20, 39], [21, 64, 85], [23, 71, 94], [24, 75, 99], [25, 72, 97], [26, 90, 116], [27, 128, 134], [28, 37, 65], [30, 91, 121], [31, 104, 135], [32, 114, 143], [34, 106, 140], [35, 47, 82], [36, 50, 86], [40, 44, 84], [41, 89, 130], [42, 77, 119], [43, 110, 136], [48, 109, 132], [49, 56, 105], [51, 61, 112], [53, 88, 141], [55, 76, 131], [57, 66, 123], [58, 69, 127], [59, 80, 139], [60, 111, 118], [62, 103, 124], [63, 101, 125], [67, 78, 144], [68, 95, 126], [79, 93, 117]], "29": [[2, 8, 10], [6, 11, 12], [7, 9, 13]], "291": [[2, 79, 81], [6, 90, 96], [7, 105, 112], [8, 116, 124], [9, 134, 143], [10, 118, 128], [11, 80, 91], [12, 83, 95], [13, 117, 130], [14, 43, 57], [15, 82, 97], [16, 106, 122], [17, 68, 85], [18, 22, 40], [19, 27, 46], [20, 24, 44], [21, 93, 114], [23, 25, 48], [26, 132, 133], [28, 110, 138], [29, 49, 78], [30, 62, 92], [31, 71, 102], [32, 42, 74], [33, 56, 89], [34, 77, 111], [35, 69, 104], [36, 64, 100], [37, 88, 125], [38, 109, 144], [39, 107, 145], [41, 99, 140], [45, 70, 115], [47, 51, 98], [50, 120, 121], [52, 113, 126], [53, 66, 119], [54, 108, 129], [55, 86, 141], [58, 84, 142], [59, 76, 135], [60, 94, 137], [61, 75, 136], [63, 101, 127], [65, 103, 123], [67, 72, 139], [73, 87, 131]], "293": [[2, 103, 105], [6, 100, 106], [7, 112, 119], [8, 38, 46], [9, 88, 97], [10, 42, 52], [11, 49, 60], [12, 53, 65], [13, 124, 137], [14, 61, 75], [15, 113, 128], [16, 118, 134], [17, 45, 62], [18, 50, 68], [19, 110, 129], [20, 127, 146], [21, 93, 114], [22, 121, 143], [23, 47, 70], [24, 91, 115], [25, 79, 104], [26, 64, 90], [27, 81, 108], [28, 117, 145], [29, 72, 101], [30, 122, 141], [31, 35, 66], [32, 55, 87], [33, 111, 144], [34, 102, 136], [36, 99, 135], [37, 40, 77], [39, 59, 98], [41, 51, 92], [43, 82, 125], [44, 95, 139], [48, 107, 138], [54, 69, 123], [56, 86, 142], [57, 63, 120], [58, 109, 126], [67, 96, 130], [71, 89, 133], [73, 80, 140], [76, 85, 132], [78, 84, 131], [83, 94, 116]], "295": [[2, 39, 41], [6, 59, 65], [7, 42, 49], [8, 128, 136], [9, 20, 29], [10, 33, 43], [11, 77, 88], [12, 92, 104], [13, 50, 63], [14, 132, 146], [15, 87, 102], [16, 93, 109], [17, 123, 140], [18, 129, 147], [19, 37, 56], [21, 58, 79], [22, 89, 111], [23, 112, 135], [24, 119, 143], [25, 44, 69], [26, 72, 98], [27, 70, 97], [28, 133, 134], [30, 114, 144], [31, 76, 107], [32, 83, 115], [34, 46, 80], [35, 118, 142], [36, 105, 141], [38, 40, 78], [45, 100, 145], [47, 74, 121], [48, 108, 139], [51, 62, 113], [52, 75, 127], [53, 117, 125], [54, 103, 138], [55, 61, 116], [57, 67, 124], [60, 66, 126], [64, 73, 137], [68, 96, 131], [81, 84, 130], [82, 91, 122], [85, 90, 120], [86, 99, 110], [94, 95, 106]], "297": [[2, 128, 130], [6, 26, 32], [7, 78, 85], [8, 19, 27], [9, 131, 140], [10, 43, 53], [11, 51, 62], [12, 74, 86], [13, 64, 77], [14, 115, 129], [15, 73, 88], [16, 100, 116], [17, 59, 76], [18, 121, 139], [20, 99, 119], [21, 50, 71], [22, 83, 105], [23, 91, 114], [24, 109, 133], [25, 65, 90], [28, 94, 122], [29, 123, 145], [30, 45, 75], [31, 95, 126], [33, 110, 143], [34, 112, 146], [35, 49, 84], [36, 81, 117], [37, 101, 138], [38, 111, 148], [39, 67, 106], [40, 87, 127], [41, 96, 137], [42, 55, 97], [44, 118, 135], [46, 98, 144], [47, 61, 108], [48, 54, 102], [52, 104, 141], [56, 57, 113], [58, 89, 147], [60, 72, 132], [63, 92, 142], [66, 68, 134], [69, 103, 125], [70, 107, 120], [79, 82, 136], [80, 93, 124]], "299": [[2, 111, 113], [6, 33, 39], [7, 88, 95], [8, 32, 40], [9, 73, 82], [10, 16, 26], [11, 129, 140], [12, 137, 149], [13, 18, 31], [14, 22, 36], [15, 29, 44], [17, 117, 134], [19, 85, 104], [20, 23, 43], [21, 28, 49], [24, 92, 116], [25, 37, 62], [27, 120, 147], [30, 77, 107], [34, 76, 110], [35, 96, 131], [38, 98, 136], [41, 103, 144], [42, 99, 141], [45, 121, 133], [46, 54, 100], [47, 71, 118], [48, 105, 146], [50, 93, 143], [51, 55, 106], [52, 86, 138], [53, 61, 114], [56, 83, 139], [57, 91, 148], [58, 70, 128], [59, 64, 123], [60, 65, 125], [63, 109, 127], [66, 79, 145], [67, 75, 142], [68, 101, 130], [69, 108, 122], [72, 112, 115], [74, 90, 135], [78, 102, 119], [80, 87, 132], [81, 94, 124], [84, 89, 126]], "301": [[2, 55, 57], [6, 96, 102], [7, 18, 25], [8, 20, 28], [9, 66, 75], [10, 127, 137], [11, 53, 64], [12, 138, 150], [13, 19, 32], [14, 93, 107], [15, 90, 105], [16, 22, 38], [17, 126, 143], [21, 134, 146], [23, 69, 92], [24, 84, 108], [26, 136, 139], [27, 47, 74], [29, 85, 114], [30, 94, 124], [31, 122, 148], [33, 48, 81], [34, 101, 135], [35, 112, 147], [36, 73, 109], [37, 52, 89], [39, 77, 116], [40, 117, 144], [41, 72, 113], [42, 129, 130], [43, 80, 123], [44, 97, 141], [45, 46, 91], [49, 61, 110], [50, 95, 145], [51, 82, 133], [54, 88, 142], [56, 65, 121], [58, 103, 140], [59, 60, 119], [62, 70, 132], [63, 68, 131], [67, 106, 128], [71, 78, 149], [76, 100, 125], [79, 104, 118], [83, 98, 120], [87, 99, 115]], "31": [[2, 11, 13], [6, 8, 14], [7, 9, 15]], "33": [[2, 13, 15], [6, 8, 14], [7, 9, 16], [10, 11, 12]], "35": [[2, 11, 13], [6, 9, 15], [7, 12, 16], [8, 10, 17]], "37": [[2, 12, 14], [6, 15, 16], [7, 11, 18], [8, 9, 17]], "39": [[2, 12, 14], [6, 10, 16], [7, 15, 17], [8, 13, 18], [9, 11, 19]], "41": [[2, 16, 18], [6, 13, 19], [7, 10, 17], [9, 11, 20], [12, 14, 15]], "43": [[2, 16, 18], [6, 13, 19], [7, 14, 21], [8, 12, 20], [11, 15, 17]], "45": [[2, 12, 14], [6, 13, 19], [7, 15, 22], [8, 16, 21], [9, 11, 20], [10, 17, 18]], "47": [[2, 20, 22], [6, 8, 14], [7, 17, 23], [9, 10, 19], [11, 15, 21], [13, 16, 18]], "49": [[2, 7, 9], [6, 19, 24], [8, 18, 23], [10, 11, 21], [12, 17, 20], [13, 14, 22]], "51": [[2, 8, 10], [6, 21, 24], [7, 12, 19], [9, 20, 22], [11, 14, 25], [13, 15, 23], [16, 17, 18]], "53": [[2, 16, 18], [6, 9, 15], [7, 21, 25], [8, 22, 23], [10, 17, 26], [11, 13, 24], [14, 19, 20]], "55": [[2, 6, 8], [7, 11, 18], [9, 12, 21], [10, 20, 25], [13, 16, 26], [14, 19, 22], [15, 17, 23]], "57": [[2, 8, 10], [6, 12, 18], [7, 19, 26], [9, 21, 27], [11, 22, 24], [13, 16, 28], [14, 20, 23], [15, 17, 25]], "59": [[2, 8, 10], [6, 16, 22], [7, 21, 28], [9, 11, 20], [12, 23, 24], [13, 17, 29], [14, 18, 27], [15, 19, 25]], "61": [[2, 9, 11], [6, 27, 28], [7, 24, 30], [8, 17, 25], [10, 12, 22], [13, 16, 29], [14, 21, 26], [18, 20, 23]], "63": [[2, 15, 17], [6, 27, 30], [7, 9, 16], [8, 21, 29], [10, 12, 22], [11, 24, 28], [13, 19, 31], [14, 23, 26], [18, 20, 25]], "65": [[2, 8, 10], [6, 22, 28], [7, 16, 23], [9, 20, 29], [11, 21, 32], [12, 13, 25], [14, 24, 27], [15, 19, 31], [17, 18, 30]], "67": [[2, 13, 15], [6, 17, 23], [7, 20, 27], [8, 29, 30], [9, 24, 33], [10, 11, 21], [12, 19, 31], [14, 18, 32], [16, 25, 26]], "69": [[2, 26, 28], [6, 31, 32], [7, 20, 27], [8, 15, 23], [9, 12, 21], [10, 25, 34], [11, 13, 24], [14, 16, 30], [17, 19, 33], [18, 22, 29]], "71": [[2, 20, 22], [6, 9, 15], [7, 14, 21], [8, 29, 34], [10, 26, 35], [11, 16, 27], [12, 18, 30], [13, 25, 33], [17, 23, 31], [19, 24, 28]], "73": [[2, 15, 17], [6, 27, 33], [7, 29, 36], [8, 26, 34], [9, 14, 23], [10, 18, 28], [11, 21, 32], [12, 13, 25], [16, 22, 35], [19, 24, 30]], "75": [[2, 12, 14], [6, 16, 22], [7, 30, 37], [8, 15, 23], [9, 25, 34], [10, 32, 33], [11, 18, 29], [13, 27, 35], [17, 19, 36], [20, 24, 31], [21, 26, 28]], "77": [[2, 29, 31], [6, 33, 38], [7, 25, 32], [8, 11, 19], [9, 13, 22], [10, 20, 30], [12, 14, 26], [15, 21, 36], [16, 27, 34], [17, 23, 37], [18, 24, 35]], "79": [[2, 24, 26], [6, 36, 37], [7, 33, 39], [8, 9, 17], [10, 25, 35], [11, 30, 38], [12, 16, 28], [13, 18, 31], [14, 15, 29], [20, 27, 32], [22, 23, 34]], "81": [[2, 25, 27], [6, 10, 16], [7, 29, 36], [8, 9, 17], [11, 21, 32], [12, 23, 35], [13, 31, 37], [14, 24, 38], [15, 26, 40], [18, 30, 33], [19, 28, 34], [20, 22, 39]], "83": [[2, 7, 9], [6, 28, 34], [8, 24, 32], [10, 13, 23], [11, 29, 40], [12, 26, 38], [14, 27, 41], [15, 20, 35], [16, 30, 37], [18, 21, 39], [19, 31, 33], [22, 25, 36]], "85": [[2, 20, 22], [6, 24, 30], [7, 9, 16], [8, 31, 39], [10, 19, 29], [11, 32, 42], [12, 15, 27], [13, 34, 38], [14, 26, 40], [17, 33, 35], [18, 23, 41], [21, 28, 36]], "87": [[2, 30, 32], [6, 37, 43], [7, 10, 17], [8, 20, 28], [9, 29, 38], [11, 34, 42], [12, 13, 25], [14, 21, 35], [15, 16, 31], [18, 33, 36], [19, 27, 41], [22, 26, 39], [23, 24, 40]], "89": [[2, 40, 42], [6, 18, 24], [7, 16, 23], [8, 25, 33], [9, 12, 21], [10, 35, 44], [11, 37, 41], [13, 15, 28], [14, 29, 43], [17, 34, 38], [19, 20, 39], [22, 31, 36], [27, 30, 32]], "91": [[2, 38, 40], [6, 35, 41], [7, 13, 20], [8, 23, 31], [9, 24, 33], [10, 15, 25], [11, 32, 43], [12, 27, 39], [14, 30, 44], [16, 26, 42], [17, 29, 45], [18, 19, 37], [21, 34, 36]], "93": [[2, 28, 30], [6, 13, 19], [7, 38, 45], [8, 31, 39], [9, 15, 24], [10, 23, 33], [11, 35, 46], [12, 32, 44], [14, 26, 40], [16, 20, 36], [17, 25, 42], [18, 34, 41], [21, 22, 43], [27, 29, 37]], "95": [[2, 6, 8], [7, 35, 42], [9, 13, 22], [10, 33, 43], [11, 19, 30], [12, 32, 44], [14, 36, 45], [15, 16, 31], [17, 38, 40], [18, 23, 41], [20, 28, 47], [21, 25, 46], [24, 34, 37], [27, 29, 39]], "97": [[2, 21, 23], [6, 34, 40], [7, 24, 31], [8, 43, 46], [9, 35, 44], [10, 28, 38], [11, 39, 47], [12, 30, 42], [13, 20, 33], [14, 18, 32], [15, 37, 45], [16, 25, 41], [17, 19, 36], [22, 26, 48]], "99": [[2, 48, 49], [6, 31, 37], [7, 10, 17], [8, 39, 47], [9, 26, 35], [11, 43, 45], [12, 13, 25], [14, 15, 29], [16, 20, 36], [18, 24, 42], [19, 22, 41], [21, 38, 40], [23, 30, 46], [27, 28, 44], [32, 33, 34]]}, "{2}u[7,K]": {"101": [[2, 36, 38], [7, 37, 44], [8, 42, 50], [9, 23, 32], [10, 31, 41], [11, 15, 26], [12, 43, 46], [13, 21, 34], [14, 16, 30], [17, 18, 35], [19, 28, 47], [20, 33, 48], [22, 39, 40], [24, 25, 49], [27, 29, 45]], "103": [[2, 24, 26], [7, 36, 43], [8, 44, 51], [9, 16, 25], [10, 31, 41], [11, 42, 50], [12, 15, 27], [13, 17, 30], [14, 32, 46], [18, 38, 47], [19, 20, 39], [21, 28, 49], [22, 33, 48], [23, 35, 45], [29, 34, 40]], "105": [[2, 48, 50], [7, 9, 16], [8, 45, 52], [10, 13, 23], [11, 21, 32], [12, 29, 41], [14, 20, 34], [15, 18, 33], [17, 42, 46], [19, 28, 47], [22, 39, 44], [24, 30, 51], [25, 31, 49], [26, 36, 43], [27, 38, 40]], "107": [[2, 36, 38], [7, 9, 16], [8, 23, 31], [10, 14, 24], [11, 30, 41], [12, 42, 53], [13, 39, 52], [15, 19, 34], [17, 33, 50], [18, 43, 46], [20, 40, 47], [21, 27, 48], [22, 29, 51], [25, 37, 45], [26, 32, 49], [28, 35, 44]], "109": [[2, 42, 44], [7, 30, 37], [8, 32, 40], [9, 41, 50], [10, 35, 45], [11, 12, 23], [13, 20, 33], [14, 25, 39], [15, 46, 48], [16, 22, 38], [17, 26, 43], [18, 34, 52], [19, 36, 54], [21, 28, 49], [24, 29, 53], [27, 31, 51]], "111": [[2, 20, 22], [7, 37, 44], [8, 33, 41], [9, 18, 27], [10, 14, 24], [11, 47, 53], [12, 19, 31], [13, 15, 28], [16, 43, 52], [17, 45, 49], [21, 34, 55], [23, 40, 48], [25, 32, 54], [26, 35, 50], [29, 36, 46], [30, 39, 42]], "113": [[2, 22, 24], [7, 43, 50], [8, 17, 25], [9, 20, 29], [10, 13, 23], [11, 46, 56], [12, 33, 45], [14, 39, 53], [15, 27, 42], [16, 31, 47], [18, 41, 54], [19, 36, 55], [21, 40, 52], [26, 38, 49], [28, 37, 48], [30, 32, 51], [34, 35, 44]], "115": [[2, 47, 49], [7, 15, 22], [8, 18, 26], [9, 23, 32], [10, 27, 37], [11, 19, 30], [12, 44, 56], [13, 28, 41], [14, 25, 39], [16, 45, 54], [17, 40, 57], [20, 43, 52], [21, 46, 48], [24, 36, 55], [29, 33, 53], [31, 34, 50], [35, 38, 42]], "117": [[2, 30, 32], [7, 42, 49], [8, 9, 17], [10, 36, 46], [11, 51, 55], [12, 22, 34], [13, 16, 29], [14, 33, 47], [15, 24, 39], [18, 41, 58], [19, 21, 40], [20, 43, 54], [23, 44, 50], [25, 28, 53], [26, 31, 57], [27, 38, 52], [35, 37, 45]], "119": [[2, 40, 42], [7, 29, 36], [8, 26, 34], [9, 47, 56], [10, 23, 33], [11, 13, 24], [12, 46, 58], [14, 41, 55], [15, 38, 53], [16, 49, 54], [17, 20, 37], [18, 44, 57], [19, 31, 50], [21, 27, 48], [22, 30, 52], [25, 43, 51], [28, 32, 59], [35, 39, 45]], "121": [[2, 35, 37], [7, 49, 56], [8, 21, 29], [9, 15, 24], [10, 52, 59], [11, 43, 54], [12, 16, 28], [13, 20, 33], [14, 18, 32], [17, 23, 40], [19, 44, 58], [22, 38, 60], [25, 46, 50], [26, 47, 48], [27, 41, 53], [30, 36, 55], [31, 39, 51], [34, 42, 45]], "123": [[2, 29, 31], [7, 55, 61], [8, 40, 48], [9, 43, 52], [10, 50, 60], [11, 15, 26], [12, 37, 49], [13, 38, 51], [14, 16, 30], [17, 18, 35], [19, 46, 58], [20, 25, 45], [21, 32, 53], [22, 44, 57], [23, 41, 59], [28, 39, 56], [33, 36, 54], [34, 42, 47]], "125": [[2, 34, 36], [7, 55, 62], [8, 40, 48], [9, 26, 35], [10, 47, 57], [11, 31, 42], [12, 16, 28], [13, 46, 59], [14, 18, 32], [15, 39, 54], [17, 27, 44], [19, 33, 52], [20, 30, 50], [21, 37, 58], [22, 38, 60], [23, 41, 61], [24, 45, 56], [25, 49, 51], [29, 43, 53]], "127": [[2, 52, 54], [7, 20, 27], [8, 49, 57], [9, 36, 45], [10, 11, 21], [12, 47, 59], [13, 24, 37], [14, 30, 44], [15, 26, 41], [16, 17, 33], [18, 32, 50], [19, 53, 55], [22, 39, 61], [23, 35, 58], [25, 42, 60], [28, 48, 51], [29, 34, 63], [31, 40, 56], [38, 43, 46]], "129": [[2, 48, 50], [7, 27, 34], [8, 44, 52], [9, 13, 22], [10, 36, 46], [11, 45, 56], [12, 39, 51], [14, 35, 49], [15, 43, 58], [16, 38, 54], [17, 24, 41], [18, 19, 37], [20, 33, 53], [21, 47, 61], [23, 40, 63], [25, 42, 62], [26, 31, 57], [28, 32, 60], [29, 30, 59]], "131": [[2, 32, 34], [7, 50, 57], [8, 12, 20], [9, 37, 46], [10, 55, 65], [11, 22, 33], [13, 15, 28], [14, 26, 40], [16, 48, 64], [17, 51, 63], [18, 52, 61], [19, 25, 44], [21, 39, 60], [23, 36, 59], [24, 38, 62], [27, 31, 58], [29, 49, 53], [30, 45, 56], [35, 42, 54], [41, 43, 47]], "133": [[2, 36, 38], [7, 56, 63], [8, 47, 55], [9, 40, 49], [10, 17, 27], [11, 37, 48], [12, 31, 43], [13, 44, 57], [14, 54, 65], [15, 18, 33], [16, 50, 66], [19, 26, 45], [20, 52, 61], [21, 41, 62], [22, 24, 46], [23, 35, 58], [25, 34, 59], [28, 32, 60], [29, 51, 53], [30, 39, 64]], "135": [[2, 44, 46], [7, 19, 26], [8, 35, 43], [9, 41, 50], [10, 55, 65], [11, 28, 39], [12, 20, 32], [13, 49, 62], [14, 53, 67], [15, 57, 63], [16, 36, 52], [17, 30, 47], [18, 56, 61], [21, 24, 45], [22, 54, 59], [23, 25, 48], [27, 31, 58], [29, 40, 66], [33, 42, 60], [34, 37, 64]], "137": [[2, 25, 27], [7, 61, 68], [8, 41, 49], [9, 11, 20], [10, 40, 50], [12, 26, 38], [13, 22, 35], [14, 57, 66], [15, 44, 59], [16, 54, 67], [17, 58, 62], [18, 21, 39], [19, 32, 51], [23, 24, 47], [28, 46, 63], [29, 52, 56], [30, 42, 65], [31, 33, 64], [34, 43, 60], [36, 48, 53], [37, 45, 55]], "139": [[2, 18, 20], [7, 45, 52], [8, 40, 48], [9, 54, 63], [10, 13, 23], [11, 59, 69], [12, 14, 26], [15, 56, 68], [16, 34, 50], [17, 38, 55], [19, 24, 43], [21, 44, 65], [22, 57, 60], [25, 36, 61], [27, 39, 66], [28, 30, 58], [31, 46, 62], [32, 35, 67], [33, 42, 64], [37, 49, 53], [41, 47, 51]], "141": [[2, 37, 39], [7, 20, 27], [8, 54, 62], [9, 24, 33], [10, 56, 66], [11, 32, 43], [12, 51, 63], [13, 22, 35], [14, 31, 45], [15, 49, 64], [16, 55, 70], [17, 50, 67], [18, 40, 58], [19, 28, 47], [21, 44, 65], [23, 34, 57], [25, 36, 61], [26, 46, 69], [29, 53, 59], [30, 38, 68], [41, 48, 52]], "143": [[2, 17, 19], [7, 44, 51], [8, 63, 71], [9, 53, 62], [10, 32, 42], [11, 39, 50], [12, 16, 28], [13, 47, 60], [14, 29, 43], [15, 52, 67], [18, 31, 49], [20, 34, 54], [21, 37, 58], [22, 33, 55], [23, 56, 64], [24, 35, 59], [25, 57, 61], [26, 48, 69], [27, 46, 70], [30, 45, 68], [36, 41, 66], [38, 40, 65]], "145": [[2, 32, 34], [7, 46, 53], [8, 42, 50], [9, 16, 25], [10, 33, 43], [11, 40, 51], [12, 14, 26], [13, 28, 41], [15, 59, 71], [17, 27, 44], [18, 37, 55], [19, 61, 65], [20, 38, 58], [21, 54, 70], [22, 56, 67], [23, 60, 62], [24, 48, 72], [29, 52, 64], [30, 36, 66], [31, 45, 69], [35, 47, 63], [39, 49, 57]], "147": [[2, 58, 60], [7, 13, 20], [8, 33, 41], [9, 23, 32], [10, 19, 29], [11, 36, 47], [12, 63, 72], [14, 28, 42], [15, 49, 64], [16, 57, 73], [17, 54, 71], [18, 27, 45], [21, 46, 67], [22, 43, 65], [24, 31, 55], [25, 53, 69], [26, 59, 62], [30, 51, 66], [35, 44, 68], [37, 40, 70], [38, 48, 61], [39, 52, 56]], "149": [[2, 7, 9], [8, 20, 28], [10, 13, 23], [11, 30, 41], [12, 50, 62], [14, 42, 56], [15, 48, 63], [16, 60, 73], [17, 29, 46], [18, 36, 54], [19, 47, 66], [21, 51, 72], [22, 59, 68], [24, 58, 67], [25, 44, 69], [26, 31, 57], [27, 38, 65], [32, 43, 74], [33, 52, 64], [34, 37, 71], [35, 53, 61], [39, 40, 70], [45, 49, 55]], "151": [[2, 39, 41], [7, 27, 34], [8, 10, 18], [9, 61, 70], [11, 68, 72], [12, 19, 31], [13, 43, 56], [14, 32, 46], [15, 20, 35], [16, 53, 69], [17, 37, 54], [21, 59, 71], [22, 62, 67], [23, 29, 52], [24, 33, 57], [25, 48, 73], [26, 38, 64], [28, 60, 63], [30, 44, 74], [36, 50, 65], [40, 45, 66], [42, 51, 58], [47, 49, 55]], "153": [[2, 62, 64], [7, 20, 27], [8, 41, 49], [9, 43, 52], [10, 25, 35], [11, 54, 65], [12, 61, 73], [13, 38, 51], [14, 53, 67], [15, 31, 46], [16, 26, 42], [17, 40, 57], [18, 56, 74], [19, 58, 76], [21, 60, 72], [22, 48, 70], [23, 45, 68], [24, 47, 71], [28, 50, 75], [29, 34, 63], [30, 36, 66], [32, 37, 69], [39, 55, 59]], "155": [[2, 35, 37], [7, 56, 63], [8, 25, 33], [9, 34, 43], [10, 69, 76], [11, 57, 68], [12, 17, 29], [13, 38, 51], [14, 28, 42], [15, 21, 36], [16, 64, 75], [18, 66, 71], [19, 55, 74], [20, 65, 70], [22, 24, 46], [23, 39, 62], [26, 52, 77], [27, 45, 72], [30, 31, 61], [32, 50, 73], [40, 48, 67], [41, 54, 60], [44, 53, 58], [47, 49, 59]], "157": [[2, 39, 41], [7, 42, 49], [8, 71, 78], [9, 26, 35], [10, 67, 77], [11, 50, 61], [12, 28, 40], [13, 45, 58], [14, 16, 30], [15, 55, 70], [17, 64, 76], [18, 48, 66], [19, 37, 56], [20, 43, 63], [21, 62, 74], [22, 25, 47], [23, 34, 57], [24, 44, 68], [27, 38, 65], [29, 53, 75], [31, 54, 72], [32, 52, 73], [33, 36, 69], [46, 51, 60]], "159": [[2, 77, 79], [7, 41, 48], [8, 39, 47], [9, 28, 37], [10, 55, 65], [11, 73, 75], [12, 18, 30], [13, 23, 36], [14, 19, 33], [15, 45, 60], [16, 56, 72], [17, 52, 69], [20, 51, 71], [21, 25, 46], [22, 59, 78], [24, 44, 68], [26, 40, 66], [27, 34, 61], [29, 38, 67], [31, 58, 70], [32, 63, 64], [35, 50, 74], [43, 54, 62], [49, 53, 57]], "161": [[2, 12, 14], [7, 64, 71], [8, 44, 52], [9, 20, 29], [10, 13, 23], [11, 16, 27], [15, 61, 76], [17, 53, 70], [18, 60, 78], [19, 65, 77], [21, 51, 72], [22, 36, 58], [24, 63, 74], [25, 41, 66], [26, 28, 54], [30, 38, 68], [31, 42, 73], [32, 37, 69], [33, 34, 67], [35, 45, 80], [39, 43, 79], [40, 46, 75], [47, 55, 59], [48, 56, 57], [49, 50, 62]], "163": [[2, 46, 48], [7, 16, 23], [8, 17, 25], [9, 38, 47], [10, 59, 69], [11, 63, 74], [12, 18, 30], [13, 44, 57], [14, 22, 36], [15, 53, 68], [19, 42, 61], [20, 66, 77], [21, 54, 75], [24, 58, 81], [26, 41, 67], [27, 35, 62], [28, 51, 79], [29, 43, 72], [31, 49, 80], [32, 39, 71], [33, 60, 70], [34, 64, 65], [37, 50, 76], [40, 45, 78], [52, 55, 56]], "165": [[2, 44, 46], [7, 53, 60], [8, 77, 80], [9, 19, 28], [10, 29, 39], [11, 15, 26], [12, 21, 33], [13, 27, 40], [14, 17, 31], [16, 36, 52], [18, 58, 76], [20, 51, 71], [22, 65, 78], [23, 67, 75], [24, 69, 72], [25, 59, 81], [30, 38, 68], [32, 54, 79], [34, 49, 82], [35, 64, 66], [37, 55, 73], [41, 50, 74], [42, 61, 62], [45, 57, 63], [47, 48, 70]], "167": [[2, 25, 27], [7, 24, 31], [8, 49, 57], [9, 62, 71], [10, 33, 43], [11, 37, 48], [12, 63, 75], [13, 41, 54], [14, 74, 79], [15, 65, 80], [16, 29, 45], [17, 44, 61], [18, 52, 70], [19, 28, 47], [20, 39, 59], [21, 32, 53], [22, 68, 77], [23, 60, 83], [26, 69, 72], [30, 64, 73], [34, 51, 82], [35, 56, 76], [36, 50, 81], [38, 40, 78], [42, 58, 67], [46, 55, 66]], "169": [[2, 62, 64], [7, 59, 66], [8, 33, 41], [9, 34, 43], [10, 61, 71], [11, 54, 65], [12, 16, 28], [13, 74, 82], [14, 36, 50], [15, 42, 57], [17, 69, 83], [18, 67, 84], [19, 73, 77], [20, 35, 55], [21, 70, 78], [22, 30, 52], [23, 25, 48], [24, 32, 56], [26, 46, 72], [27, 53, 80], [29, 47, 76], [37, 44, 81], [38, 63, 68], [39, 40, 79], [45, 49, 75], [51, 58, 60]], "171": [[2, 41, 43], [7, 78, 85], [8, 17, 25], [9, 70, 79], [10, 64, 74], [11, 61, 72], [12, 42, 54], [13, 53, 66], [14, 73, 84], [15, 56, 71], [16, 22, 38], [18, 39, 57], [19, 69, 83], [20, 26, 46], [21, 60, 81], [23, 28, 51], [24, 58, 82], [27, 40, 67], [29, 33, 62], [30, 35, 65], [31, 37, 68], [32, 45, 77], [36, 55, 80], [44, 52, 75], [47, 48, 76], [49, 59, 63]], "173": [[2, 62, 64], [7, 71, 78], [8, 24, 32], [9, 25, 34], [10, 35, 45], [11, 58, 69], [12, 31, 43], [13, 29, 42], [14, 52, 66], [15, 76, 82], [16, 61, 77], [17, 57, 74], [18, 33, 51], [19, 70, 84], [20, 60, 80], [21, 65, 86], [22, 37, 59], [23, 30, 53], [26, 49, 75], [27, 46, 73], [28, 40, 68], [36, 54, 83], [38, 63, 72], [39, 55, 79], [41, 47, 85], [44, 48, 81], [50, 56, 67]], "175": [[2, 40, 42], [7, 18, 25], [8, 58, 66], [9, 56, 65], [10, 77, 87], [11, 67, 78], [12, 63, 75], [13, 37, 50], [14, 80, 81], [15, 20, 35], [16, 22, 38], [17, 68, 85], [19, 60, 79], [21, 36, 57], [23, 29, 52], [24, 62, 86], [26, 44, 70], [27, 28, 55], [30, 71, 74], [31, 33, 64], [32, 51, 83], [34, 39, 73], [41, 43, 84], [45, 48, 82], [46, 53, 76], [47, 59, 69], [49, 54, 72]], "177": [[2, 87, 88], [7, 40, 47], [8, 59, 67], [9, 51, 60], [10, 81, 86], [11, 14, 25], [12, 30, 42], [13, 18, 31], [15, 80, 82], [16, 32, 48], [17, 61, 78], [19, 26, 45], [20, 53, 73], [21, 35, 56], [22, 72, 83], [23, 34, 57], [24, 39, 63], [27, 43, 70], [28, 37, 65], [29, 55, 84], [33, 68, 76], [36, 66, 75], [38, 62, 77], [41, 44, 85], [46, 52, 79], [49, 54, 74], [50, 58, 69]], "179": [[2, 60, 62], [7, 8, 15], [9, 31, 40], [10, 83, 86], [11, 14, 25], [12, 35, 47], [13, 72, 85], [16, 49, 65], [17, 38, 55], [18, 70, 88], [19, 48, 67], [20, 22, 42], [21, 53, 74], [23, 41, 64], [24, 33, 57], [26, 51, 77], [27, 39, 66], [28, 59, 87], [29, 61, 89], [30, 71, 78], [32, 68, 79], [34, 69, 76], [36, 63, 80], [37, 45, 82], [43, 52, 84], [44, 54, 81], [46, 58, 75], [50, 56, 73]], "181": [[2, 77, 79], [7, 12, 19], [8, 28, 36], [9, 24, 33], [10, 78, 88], [11, 64, 75], [13, 71, 84], [14, 55, 69], [15, 57, 72], [16, 58, 74], [17, 20, 37], [18, 52, 70], [21, 26, 47], [22, 59, 81], [23, 40, 63], [25, 41, 66], [27, 62, 89], [29, 53, 82], [30, 68, 83], [31, 54, 85], [32, 35, 67], [34, 39, 73], [42, 45, 87], [43, 48, 90], [44, 61, 76], [46, 49, 86], [50, 51, 80], [56, 60, 65]], "183": [[2, 90, 91], [7, 33, 40], [8, 61, 69], [9, 15, 24], [10, 58, 68], [11, 16, 27], [12, 13, 25], [14, 51, 65], [17, 53, 70], [18, 79, 86], [19, 47, 66], [20, 74, 89], [21, 62, 83], [22, 41, 63], [23, 73, 87], [26, 28, 54], [29, 48, 77], [30, 46, 76], [31, 50, 81], [32, 67, 84], [34, 64, 85], [35, 45, 80], [36, 42, 78], [37, 38, 75], [39, 49, 88], [44, 57, 82], [52, 60, 71], [55, 56, 72]], "185": [[2, 33, 35], [7, 58, 65], [8, 78, 86], [9, 50, 59], [10, 52, 62], [11, 23, 34], [12, 39, 51], [13, 44, 57], [14, 61, 75], [15, 64, 79], [16, 74, 90], [17, 37, 54], [18, 45, 63], [19, 30, 49], [20, 47, 67], [21, 72, 92], [22, 24, 46], [25, 56, 81], [26, 68, 91], [27, 70, 88], [28, 73, 84], [29, 48, 77], [31, 71, 83], [32, 53, 85], [36, 69, 80], [38, 60, 87], [40, 42, 82], [41, 55, 89], [43, 66, 76]], "187": [[2, 87, 89], [7, 47, 54], [8, 52, 60], [9, 55, 64], [10, 29, 39], [11, 46, 57], [12, 73, 85], [13, 69, 82], [14, 66, 80], [15, 17, 32], [16, 76, 92], [18, 38, 56], [19, 26, 45], [20, 51, 71], [21, 28, 49], [22, 62, 84], [23, 35, 58], [24, 77, 86], [25, 63, 88], [27, 79, 81], [30, 48, 78], [31, 44, 75], [33, 34, 67], [36, 61, 90], [37, 59, 91], [40, 53, 93], [41, 42, 83], [43, 70, 74], [50, 65, 72]], "189": [[2, 10, 12], [7, 62, 69], [8, 68, 76], [9, 46, 55], [11, 87, 91], [13, 73, 86], [14, 50, 64], [15, 23, 38], [16, 45, 61], [17, 27, 44], [18, 63, 81], [19, 74, 93], [20, 59, 79], [21, 80, 88], [22, 31, 53], [24, 41, 65], [25, 32, 57], [26, 52, 78], [28, 77, 84], [29, 70, 90], [30, 37, 67], [33, 39, 72], [34, 58, 92], [35, 48, 83], [36, 49, 85], [40, 54, 94], [42, 47, 89], [43, 71, 75], [51, 56, 82]], "191": [[2, 8, 10], [7, 83, 90], [9, 85, 94], [11, 57, 68], [12, 88, 91], [13, 24, 37], [14, 47, 61], [15, 26, 41], [16, 46, 62], [17, 69, 86], [18, 40, 58], [19, 54, 73], [20, 45, 65], [21, 22, 43], [23, 28, 51], [25, 35, 60], [27, 52, 79], [29, 64, 93], [30, 48, 78], [31, 49, 80], [32, 67, 92], [33, 76, 82], [34, 53, 87], [36, 66, 89], [38, 72, 81], [39, 56, 95], [42, 74, 75], [44, 63, 84], [50, 70, 71], [55, 59, 77]], "193": [[2, 17, 19], [7, 35, 42], [8, 58, 66], [9, 62, 71], [10, 68, 78], [11, 41, 52], [12, 20, 32], [13, 79, 92], [14, 84, 95], [15, 65, 80], [16, 67, 83], [18, 87, 88], [21, 26, 47], [22, 82, 89], [23, 49, 72], [24, 27, 51], [25, 38, 63], [28, 75, 90], [29, 70, 94], [30, 44, 74], [31, 54, 85], [33, 48, 81], [34, 39, 73], [36, 40, 76], [37, 56, 93], [43, 53, 96], [45, 46, 91], [50, 57, 86], [55, 61, 77], [60, 64, 69]], "195": [[2, 43, 45], [7, 40, 47], [8, 64, 72], [9, 73, 82], [10, 59, 69], [11, 55, 66], [12, 13, 25], [14, 37, 51], [15, 81, 96], [16, 71, 87], [17, 18, 35], [19, 58, 77], [20, 48, 68], [21, 74, 95], [22, 80, 93], [23, 84, 88], [24, 52, 76], [26, 63, 89], [27, 38, 65], [28, 33, 61], [29, 56, 85], [30, 62, 92], [31, 39, 70], [32, 46, 78], [34, 57, 91], [36, 54, 90], [41, 42, 83], [44, 50, 94], [49, 60, 86], [53, 67, 75]], "197": [[2, 91, 93], [7, 72, 79], [8, 22, 30], [9, 75, 84], [10, 45, 55], [11, 50, 61], [12, 14, 26], [13, 33, 46], [15, 81, 96], [16, 25, 41], [17, 77, 94], [18, 48, 66], [19, 69, 88], [20, 63, 83], [21, 57, 78], [23, 53, 76], [24, 56, 80], [27, 35, 62], [28, 74, 95], [29, 31, 60], [32, 38, 70], [34, 73, 90], [36, 49, 85], [37, 52, 89], [39, 47, 86], [40, 59, 98], [42, 58, 97], [43, 67, 87], [44, 71, 82], [51, 54, 92], [64, 65, 68]], "199": [[2, 51, 53], [7, 26, 33], [8, 74, 82], [9, 69, 78], [10, 77, 87], [11, 54, 65], [12, 55, 67], [13, 47, 60], [14, 43, 57], [15, 75, 90], [16, 84, 99], [17, 80, 97], [18, 44, 62], [19, 70, 89], [20, 61, 81], [21, 52, 73], [22, 86, 91], [23, 41, 64], [24, 35, 59], [25, 46, 71], [27, 66, 93], [28, 79, 92], [29, 34, 63], [30, 38, 68], [31, 72, 96], [36, 58, 94], [37, 48, 85], [39, 49, 88], [40, 76, 83], [42, 56, 98], [45, 50, 95]], "201": [[2, 98, 100], [7, 87, 94], [8, 17, 25], [9, 36, 45], [10, 78, 88], [11, 57, 68], [12, 30, 42], [13, 63, 76], [14, 20, 34], [15, 74, 89], [16, 46, 62], [18, 73, 91], [19, 71, 90], [21, 56, 77], [22, 44, 66], [23, 37, 60], [24, 48, 72], [26, 80, 95], [27, 54, 81], [28, 51, 79], [29, 53, 82], [31, 39, 70], [32, 35, 67], [33, 52, 85], [38, 64, 99], [40, 69, 92], [41, 55, 96], [43, 75, 83], [47, 61, 93], [50, 65, 86], [58, 59, 84]], "203": [[2, 89, 91], [7, 79, 86], [8, 23, 31], [9, 41, 50], [10, 61, 71], [11, 54, 65], [12, 78, 90], [13, 26, 39], [14, 62, 76], [15, 82, 97], [16, 42, 58], [17, 63, 80], [18, 55, 73], [19, 74, 93], [20, 32, 52], [21, 49, 70], [22, 37, 59], [24, 60, 84], [25, 56, 81], [27, 75, 101], [28, 72, 100], [29, 66, 95], [30, 68, 98], [33, 44, 77], [34, 53, 87], [35, 57, 92], [36, 47, 83], [38, 69, 96], [40, 64, 99], [43, 45, 88], [46, 48, 94], [51, 67, 85]], "205": [[2, 67, 69], [7, 42, 49], [8, 52, 60], [9, 72, 81], [10, 36, 46], [11, 15, 26], [12, 92, 101], [13, 43, 56], [14, 19, 33], [16, 90, 99], [17, 86, 102], [18, 59, 77], [20, 74, 94], [21, 70, 91], [22, 88, 95], [23, 27, 50], [24, 37, 61], [25, 48, 73], [28, 68, 96], [29, 64, 93], [30, 78, 97], [31, 51, 82], [32, 44, 76], [34, 55, 89], [35, 45, 80], [38, 62, 100], [39, 40, 79], [41, 57, 98], [47, 75, 83], [53, 65, 87], [54, 66, 85], [58, 63, 84]], "207": [[2, 66, 68], [7, 82, 89], [8, 37, 45], [9, 60, 69], [10, 96, 101], [11, 31, 42], [12, 43, 55], [13, 61, 74], [14, 83, 97], [15, 21, 36], [16, 76, 92], [17, 85, 102], [18, 59, 77], [19, 38, 57], [20, 71, 91], [22, 73, 95], [23, 24, 47], [25, 63, 88], [26, 72, 98], [27, 81, 99], [28, 30, 58], [29, 75, 103], [32, 35, 67], [33, 46, 79], [34, 56, 90], [39, 54, 93], [40, 44, 84], [41, 80, 86], [48, 52, 100], [50, 70, 87], [51, 62, 94], [64, 65, 78]], "209": [[2, 32, 34], [7, 61, 68], [8, 92, 100], [9, 67, 76], [10, 95, 104], [11, 43, 54], [12, 44, 56], [13, 74, 87], [14, 51, 65], [15, 78, 93], [16, 96, 97], [17, 64, 81], [18, 66, 84], [19, 39, 58], [20, 70, 90], [21, 42, 63], [22, 24, 46], [23, 79, 102], [25, 37, 62], [26, 59, 85], [27, 55, 82], [28, 83, 98], [29, 77, 103], [30, 45, 75], [31, 60, 91], [33, 36, 69], [35, 73, 101], [38, 48, 86], [40, 49, 89], [41, 53, 94], [47, 52, 99], [50, 71, 88], [57, 72, 80]], "21": [[2, 8, 10]], "211": [[2, 45, 47], [7, 85, 92], [8, 78, 86], [9, 63, 72], [10, 98, 103], [11, 54, 65], [12, 32, 44], [13, 26, 39], [14, 21, 35], [15, 33, 48], [16, 58, 74], [17, 29, 46], [18, 31, 49], [19, 88, 104], [20, 71, 91], [22, 40, 62], [23, 67, 90], [24, 73, 97], [25, 51, 76], [27, 84, 100], [28, 53, 81], [30, 82, 99], [34, 83, 94], [36, 79, 96], [37, 38, 75], [41, 60, 101], [42, 80, 89], [43, 59, 102], [50, 56, 105], [52, 64, 95], [55, 69, 87], [57, 61, 93], [66, 68, 77]], "213": [[2, 97, 99], [7, 41, 48], [8, 93, 101], [9, 85, 94], [10, 81, 91], [11, 38, 49], [12, 19, 31], [13, 20, 33], [14, 25, 39], [15, 35, 50], [16, 18, 34], [17, 44, 61], [21, 83, 104], [22, 68, 90], [23, 88, 102], [24, 55, 79], [26, 28, 54], [27, 53, 80], [29, 42, 71], [30, 62, 92], [32, 40, 72], [36, 74, 103], [37, 78, 98], [43, 84, 86], [45, 63, 105], [46, 67, 100], [47, 70, 96], [51, 56, 106], [52, 66, 95], [57, 69, 87], [58, 73, 82], [59, 65, 89], [60, 76, 77]], "215": [[2, 22, 24], [7, 27, 34], [8, 81, 89], [9, 58, 67], [10, 98, 107], [11, 29, 40], [12, 65, 77], [13, 90, 103], [14, 88, 102], [15, 18, 33], [16, 53, 69], [17, 84, 101], [19, 86, 105], [20, 95, 100], [21, 50, 71], [23, 31, 54], [25, 48, 73], [26, 36, 62], [28, 42, 70], [30, 63, 93], [32, 43, 75], [35, 64, 99], [37, 46, 83], [38, 66, 104], [39, 57, 96], [41, 68, 106], [44, 47, 91], [45, 52, 97], [49, 74, 92], [51, 79, 85], [55, 78, 82], [56, 72, 87], [59, 76, 80], [60, 61, 94]], "217": [[2, 7, 9], [8, 104, 105], [10, 54, 64], [11, 35, 46], [12, 80, 92], [13, 38, 51], [14, 87, 101], [15, 52, 67], [16, 94, 107], [17, 19, 36], [18, 27, 45], [20, 98, 99], [21, 63, 84], [22, 89, 106], [23, 72, 95], [24, 66, 90], [25, 83, 108], [26, 30, 56], [28, 50, 78], [29, 42, 71], [31, 44, 75], [32, 88, 97], [33, 58, 91], [34, 40, 74], [37, 48, 85], [39, 47, 86], [41, 62, 103], [43, 57, 100], [49, 53, 102], [55, 69, 93], [59, 77, 81], [60, 61, 96], [65, 70, 82], [68, 73, 76]], "219": [[2, 88, 90], [7, 99, 106], [8, 13, 21], [9, 34, 43], [10, 61, 71], [11, 48, 59], [12, 56, 68], [14, 58, 72], [15, 65, 80], [16, 57, 73], [17, 19, 36], [18, 32, 50], [20, 44, 64], [22, 97, 100], [23, 60, 83], [24, 29, 53], [25, 69, 94], [26, 75, 101], [27, 52, 79], [28, 63, 91], [30, 81, 108], [31, 86, 102], [33, 77, 109], [35, 89, 95], [37, 67, 104], [38, 76, 105], [39, 54, 93], [40, 42, 82], [41, 51, 92], [45, 62, 107], [46, 70, 103], [47, 85, 87], [49, 74, 96], [55, 66, 98]], "221": [[2, 51, 53], [7, 33, 40], [8, 12, 20], [9, 61, 70], [10, 38, 48], [11, 66, 77], [13, 102, 106], [14, 86, 100], [15, 83, 98], [16, 44, 60], [17, 55, 72], [18, 21, 39], [19, 94, 108], [22, 74, 96], [23, 50, 73], [24, 43, 67], [25, 54, 79], [26, 85, 110], [27, 91, 103], [28, 92, 101], [29, 93, 99], [30, 32, 62], [31, 76, 107], [34, 78, 109], [35, 49, 84], [36, 45, 81], [37, 58, 95], [41, 46, 87], [42, 63, 105], [47, 57, 104], [52, 80, 89], [56, 75, 90], [59, 65, 97], [64, 69, 88], [68, 71, 82]], "223": [[2, 108, 110], [7, 55, 62], [8, 70, 78], [9, 14, 23], [10, 92, 102], [11, 21, 32], [12, 29, 41], [13, 61, 74], [15, 81, 96], [16, 85, 101], [17, 51, 68], [18, 69, 87], [19, 63, 82], [20, 45, 65], [22, 58, 80], [24, 59, 83], [25, 52, 77], [26, 53, 79], [27, 64, 91], [28, 95, 100], [30, 43, 73], [31, 86, 106], [33, 66, 99], [34, 60, 94], [35, 76, 111], [36, 67, 103], [37, 88, 98], [38, 46, 84], [39, 75, 109], [40, 90, 93], [42, 47, 89], [48, 71, 104], [49, 56, 105], [50, 57, 107], [54, 72, 97]], "225": [[2, 21, 23], [7, 49, 56], [8, 107, 110], [9, 95, 104], [10, 81, 91], [11, 46, 57], [12, 38, 50], [13, 96, 109], [14, 44, 58], [15, 59, 74], [16, 89, 105], [17, 37, 54], [18, 61, 79], [19, 83, 102], [20, 93, 112], [22, 70, 92], [24, 60, 84], [25, 48, 73], [26, 51, 77], [27, 97, 101], [28, 80, 108], [29, 69, 98], [30, 34, 64], [31, 47, 78], [32, 71, 103], [33, 66, 99], [35, 55, 90], [36, 40, 76], [39, 86, 100], [41, 53, 94], [42, 45, 87], [43, 63, 106], [52, 62, 111], [65, 72, 88], [68, 75, 82]], "227": [[2, 50, 52], [7, 72, 79], [8, 108, 111], [9, 81, 90], [10, 99, 109], [11, 48, 59], [12, 44, 56], [13, 78, 91], [14, 49, 63], [15, 38, 53], [16, 105, 106], [17, 84, 101], [18, 29, 47], [19, 98, 110], [20, 87, 107], [21, 24, 45], [22, 43, 65], [23, 34, 57], [25, 46, 71], [26, 36, 62], [27, 58, 85], [28, 67, 95], [30, 94, 103], [31, 61, 92], [32, 51, 83], [33, 80, 113], [35, 42, 77], [37, 60, 97], [39, 86, 102], [40, 75, 112], [41, 82, 104], [54, 73, 100], [55, 76, 96], [64, 74, 89], [66, 68, 93], [69, 70, 88]], "229": [[2, 100, 102], [7, 12, 19], [8, 62, 70], [9, 67, 76], [10, 18, 28], [11, 66, 77], [13, 105, 111], [14, 72, 86], [15, 50, 65], [16, 44, 60], [17, 22, 39], [20, 68, 88], [21, 52, 73], [23, 97, 109], [24, 82, 106], [25, 94, 110], [26, 29, 55], [27, 71, 98], [30, 61, 91], [31, 53, 84], [32, 75, 107], [33, 59, 92], [34, 46, 80], [35, 79, 114], [36, 54, 90], [37, 89, 103], [38, 57, 95], [40, 41, 81], [42, 51, 93], [43, 69, 112], [45, 83, 101], [47, 78, 104], [48, 85, 96], [49, 64, 113], [56, 74, 99], [58, 63, 108]], "231": [[2, 111, 113], [7, 80, 87], [8, 39, 47], [9, 48, 57], [10, 34, 44], [11, 49, 60], [12, 82, 94], [13, 83, 96], [14, 86, 100], [15, 95, 110], [16, 74, 90], [17, 102, 112], [18, 73, 91], [19, 89, 108], [20, 97, 114], [21, 84, 105], [22, 53, 75], [23, 92, 115], [24, 46, 70], [25, 33, 58], [26, 42, 68], [27, 51, 78], [28, 37, 65], [29, 59, 88], [30, 76, 106], [31, 35, 66], [32, 67, 99], [36, 45, 81], [38, 55, 93], [40, 61, 101], [41, 62, 103], [43, 64, 107], [50, 72, 109], [54, 79, 98], [56, 71, 104], [69, 77, 85]], "233": [[2, 91, 93], [7, 65, 72], [8, 80, 88], [9, 20, 29], [10, 107, 116], [11, 101, 112], [12, 46, 58], [13, 100, 113], [14, 94, 108], [15, 42, 57], [16, 68, 84], [17, 19, 36], [18, 97, 115], [21, 52, 73], [22, 47, 69], [23, 44, 67], [24, 62, 86], [25, 81, 106], [26, 76, 102], [27, 48, 75], [28, 59, 87], [30, 49, 79], [31, 64, 95], [32, 51, 83], [33, 96, 104], [34, 37, 71], [35, 50, 85], [38, 61, 99], [39, 66, 105], [40, 90, 103], [41, 82, 110], [43, 55, 98], [45, 77, 111], [53, 56, 109], [54, 60, 114], [63, 78, 92], [70, 74, 89]], "235": [[2, 34, 36], [7, 81, 88], [8, 86, 94], [9, 44, 53], [10, 110, 115], [11, 100, 111], [12, 75, 87], [13, 76, 89], [14, 45, 59], [15, 97, 112], [16, 101, 117], [17, 78, 95], [18, 47, 65], [19, 103, 113], [20, 57, 77], [21, 83, 104], [22, 46, 68], [23, 62, 85], [24, 32, 56], [25, 55, 80], [26, 66, 92], [27, 63, 90], [28, 71, 99], [29, 50, 79], [30, 91, 114], [31, 98, 106], [33, 49, 82], [35, 39, 74], [37, 70, 107], [38, 58, 96], [41, 43, 84], [42, 67, 109], [48, 60, 108], [51, 54, 105], [52, 64, 116], [61, 72, 102], [69, 73, 93]], "237": [[2, 35, 37], [7, 68, 75], [8, 106, 114], [9, 108, 117], [10, 51, 61], [11, 30, 41], [12, 46, 58], [13, 64, 77], [14, 20, 34], [15, 21, 36], [16, 17, 33], [18, 71, 89], [19, 103, 115], [22, 72, 94], [23, 78, 101], [24, 67, 91], [25, 29, 54], [26, 74, 100], [27, 57, 84], [28, 97, 112], [31, 85, 116], [32, 50, 82], [38, 60, 98], [39, 93, 105], [40, 88, 109], [42, 76, 118], [43, 59, 102], [44, 63, 107], [45, 65, 110], [47, 49, 96], [48, 90, 99], [52, 81, 104], [53, 73, 111], [55, 69, 113], [56, 86, 95], [62, 83, 92], [70, 80, 87]], "239": [[2, 17, 19], [7, 15, 22], [8, 53, 61], [9, 20, 29], [10, 89, 99], [11, 56, 67], [12, 96, 108], [13, 58, 71], [14, 104, 118], [16, 65, 81], [18, 25, 43], [21, 31, 52], [23, 84, 107], [24, 77, 101], [26, 47, 73], [27, 100, 112], [28, 40, 68], [30, 49, 79], [32, 78, 110], [33, 70, 103], [34, 90, 115], [35, 87, 117], [36, 66, 102], [37, 91, 111], [38, 76, 114], [39, 55, 94], [41, 92, 106], [42, 44, 86], [45, 64, 109], [46, 88, 105], [48, 50, 98], [51, 72, 116], [54, 59, 113], [57, 62, 119], [60, 82, 97], [63, 83, 93], [69, 75, 95], [74, 80, 85]], "241": [[2, 18, 20], [7, 14, 21], [8, 38, 46], [9, 22, 31], [10, 84, 94], [11, 77, 88], [12, 64, 76], [13, 41, 54], [15, 56, 71], [16, 23, 39], [17, 66, 83], [19, 108, 114], [24, 43, 67], [25, 62, 87], [26, 104, 111], [27, 82, 109], [28, 33, 61], [29, 105, 107], [30, 44, 74], [32, 93, 116], [34, 78, 112], [35, 80, 115], [36, 92, 113], [37, 98, 106], [40, 79, 119], [42, 48, 90], [45, 72, 117], [47, 63, 110], [49, 53, 102], [50, 51, 101], [52, 68, 120], [55, 86, 100], [57, 89, 95], [58, 60, 118], [59, 85, 97], [65, 73, 103], [69, 81, 91], [70, 75, 96]], "243": [[2, 62, 64], [7, 90, 97], [8, 36, 44], [9, 101, 110], [10, 96, 106], [11, 114, 118], [12, 18, 30], [13, 42, 55], [14, 112, 117], [15, 108, 120], [16, 77, 93], [17, 21, 38], [19, 26, 45], [20, 39, 59], [22, 53, 75], [23, 35, 58], [24, 47, 71], [25, 32, 57], [27, 34, 61], [28, 85, 113], [29, 63, 92], [31, 50, 81], [33, 95, 115], [37, 102, 104], [40, 43, 83], [41, 70, 111], [46, 48, 94], [49, 89, 105], [51, 52, 103], [54, 80, 109], [56, 68, 119], [60, 76, 107], [65, 79, 99], [66, 86, 91], [67, 78, 98], [69, 74, 100], [72, 84, 87], [73, 82, 88]], "245": [[2, 53, 55], [7, 36, 43], [8, 92, 100], [9, 48, 57], [10, 25, 35], [11, 85, 96], [12, 51, 63], [13, 103, 116], [14, 90, 104], [15, 98, 113], [16, 28, 44], [17, 72, 89], [18, 47, 65], [19, 23, 42], [20, 64, 84], [21, 78, 99], [22, 101, 122], [24, 71, 95], [26, 50, 76], [27, 94, 121], [29, 40, 69], [30, 79, 109], [31, 102, 112], [32, 105, 108], [33, 87, 120], [34, 81, 115], [37, 56, 93], [38, 73, 111], [39, 41, 80], [45, 62, 107], [46, 60, 106], [49, 61, 110], [52, 75, 118], [54, 77, 114], [58, 70, 117], [59, 67, 119], [66, 82, 97], [68, 86, 91], [74, 83, 88]], "247": [[2, 99, 101], [7, 68, 75], [8, 29, 37], [9, 63, 72], [10, 64, 74], [11, 34, 45], [12, 108, 120], [13, 54, 67], [14, 57, 71], [15, 32, 47], [16, 112, 119], [17, 78, 95], [18, 35, 53], [19, 39, 58], [20, 46, 66], [21, 49, 70], [22, 107, 118], [23, 25, 48], [24, 65, 89], [26, 97, 123], [27, 90, 117], [28, 103, 116], [30, 50, 80], [31, 102, 114], [33, 104, 110], [36, 40, 76], [38, 96, 113], [41, 100, 106], [42, 79, 121], [43, 62, 105], [44, 81, 122], [51, 85, 111], [55, 83, 109], [56, 59, 115], [60, 93, 94], [61, 88, 98], [69, 87, 91], [73, 82, 92], [77, 84, 86]], "249": [[2, 35, 37], [7, 94, 101], [8, 44, 52], [9, 77, 86], [10, 22, 32], [11, 105, 116], [12, 68, 80], [13, 17, 30], [14, 26, 40], [15, 73, 88], [16, 67, 83], [18, 75, 93], [19, 60, 79], [20, 109, 120], [21, 34, 55], [23, 51, 74], [24, 98, 122], [25, 62, 87], [27, 70, 97], [28, 64, 92], [29, 49, 78], [31, 99, 119], [33, 82, 115], [36, 66, 102], [38, 90, 121], [39, 96, 114], [41, 71, 112], [42, 76, 118], [43, 48, 91], [45, 50, 95], [46, 100, 103], [47, 59, 106], [53, 72, 124], [54, 84, 111], [56, 89, 104], [57, 85, 107], [58, 81, 110], [61, 65, 123], [63, 69, 117]], "25": [[2, 9, 11], [7, 8, 10]], "251": [[2, 74, 76], [7, 62, 69], [8, 112, 120], [9, 17, 26], [10, 104, 114], [11, 77, 88], [12, 78, 90], [13, 68, 81], [14, 51, 65], [15, 91, 106], [16, 110, 125], [18, 54, 72], [19, 98, 117], [20, 108, 123], [21, 49, 70], [22, 53, 75], [23, 92, 115], [24, 28, 52], [25, 39, 64], [27, 33, 60], [29, 100, 122], [30, 79, 109], [31, 87, 118], [32, 71, 103], [34, 59, 93], [35, 105, 111], [36, 102, 113], [37, 43, 80], [38, 61, 99], [40, 67, 107], [41, 45, 86], [42, 47, 89], [44, 83, 124], [46, 48, 94], [50, 66, 116], [55, 95, 101], [56, 63, 119], [57, 73, 121], [58, 96, 97], [82, 84, 85]], "253": [[2, 115, 117], [7, 82, 89], [8, 21, 29], [9, 47, 56], [10, 39, 49], [11, 43, 54], [12, 68, 80], [13, 88, 101], [14, 31, 45], [15, 33, 48], [16, 98, 114], [17, 61, 78], [18, 24, 42], [19, 73, 92], [20, 99, 119], [22, 81, 103], [23, 44, 67], [25, 93, 118], [26, 84, 110], [27, 38, 65], [28, 85, 113], [30, 107, 116], [32, 100, 121], [34, 57, 91], [35, 59, 94], [36, 106, 111], [37, 72, 109], [40, 105, 108], [41, 63, 104], [46, 76, 122], [50, 79, 124], [52, 60, 112], [53, 74, 126], [55, 96, 102], [58, 70, 125], [62, 71, 120], [64, 66, 123], [69, 87, 97], [75, 83, 95], [77, 86, 90]], "255": [[2, 52, 54], [7, 57, 64], [8, 120, 127], [9, 83, 92], [10, 22, 32], [11, 105, 116], [12, 73, 85], [13, 71, 84], [14, 118, 123], [15, 91, 106], [16, 61, 77], [17, 96, 113], [18, 108, 126], [19, 112, 124], [20, 110, 125], [21, 90, 111], [23, 42, 65], [24, 98, 122], [25, 26, 51], [27, 76, 103], [28, 30, 58], [29, 66, 95], [31, 109, 115], [33, 69, 102], [34, 41, 75], [35, 44, 79], [36, 63, 99], [37, 104, 114], [38, 55, 93], [39, 50, 89], [40, 46, 86], [43, 45, 88], [47, 53, 100], [48, 49, 97], [56, 78, 121], [59, 60, 119], [67, 81, 107], [68, 70, 117], [72, 82, 101], [74, 87, 94]], "257": [[2, 89, 91], [7, 75, 82], [8, 49, 57], [9, 19, 28], [10, 90, 100], [11, 18, 29], [12, 115, 127], [13, 25, 38], [14, 62, 76], [15, 113, 128], [16, 51, 67], [17, 30, 47], [20, 65, 85], [21, 37, 58], [22, 109, 126], [23, 84, 107], [24, 101, 125], [26, 34, 60], [27, 81, 108], [31, 66, 97], [32, 70, 102], [33, 104, 120], [35, 68, 103], [36, 41, 77], [39, 95, 123], [40, 106, 111], [42, 50, 92], [43, 55, 98], [44, 74, 118], [45, 93, 119], [46, 94, 117], [48, 88, 121], [52, 64, 116], [53, 69, 122], [54, 56, 110], [59, 86, 112], [61, 72, 124], [63, 80, 114], [71, 87, 99], [73, 79, 105], [78, 83, 96]], "259": [[2, 87, 89], [7, 108, 115], [8, 53, 61], [9, 105, 114], [10, 124, 125], [11, 90, 101], [12, 45, 57], [13, 94, 107], [14, 122, 123], [15, 21, 36], [16, 27, 43], [17, 81, 98], [18, 68, 86], [19, 100, 119], [20, 47, 67], [22, 117, 120], [23, 29, 52], [24, 39, 63], [25, 77, 102], [26, 48, 74], [28, 34, 62], [30, 41, 71], [31, 79, 110], [32, 109, 118], [33, 78, 111], [35, 103, 121], [37, 75, 112], [38, 95, 126], [40, 51, 91], [42, 55, 97], [44, 49, 93], [46, 50, 96], [54, 76, 129], [56, 60, 116], [58, 69, 127], [64, 82, 113], [65, 66, 128], [70, 85, 104], [72, 88, 99], [73, 80, 106], [83, 84, 92]], "261": [[2, 82, 84], [7, 28, 35], [8, 62, 70], [9, 103, 112], [10, 65, 75], [11, 99, 110], [12, 76, 88], [13, 42, 55], [14, 86, 100], [15, 49, 64], [16, 109, 125], [17, 27, 44], [18, 22, 40], [19, 94, 113], [20, 77, 97], [21, 118, 122], [23, 115, 123], [24, 61, 85], [25, 68, 93], [26, 69, 95], [29, 78, 107], [30, 89, 119], [31, 98, 129], [32, 48, 80], [33, 39, 72], [34, 57, 91], [36, 111, 114], [37, 67, 104], [38, 43, 81], [41, 83, 124], [45, 56, 101], [46, 50, 96], [47, 106, 108], [51, 90, 120], [52, 74, 126], [53, 87, 121], [54, 102, 105], [58, 59, 117], [60, 73, 128], [63, 71, 127], [66, 79, 116]], "263": [[2, 58, 60], [7, 101, 108], [8, 36, 44], [9, 17, 26], [10, 93, 103], [11, 64, 75], [12, 42, 54], [13, 112, 125], [14, 31, 45], [15, 90, 105], [16, 86, 102], [18, 97, 115], [19, 92, 111], [20, 96, 116], [21, 47, 68], [22, 73, 95], [23, 119, 121], [24, 61, 85], [25, 110, 128], [27, 57, 84], [28, 70, 98], [29, 59, 88], [30, 52, 82], [32, 109, 122], [33, 66, 99], [34, 80, 114], [35, 69, 104], [37, 106, 120], [38, 43, 81], [39, 48, 87], [40, 91, 131], [41, 76, 117], [46, 77, 123], [49, 51, 100], [50, 79, 129], [53, 83, 127], [55, 71, 126], [56, 89, 118], [62, 94, 107], [63, 67, 130], [65, 74, 124], [72, 78, 113]], "265": [[2, 73, 75], [7, 16, 23], [8, 66, 74], [9, 72, 81], [10, 86, 96], [11, 65, 76], [12, 90, 102], [13, 17, 30], [14, 95, 109], [15, 106, 121], [18, 118, 129], [19, 119, 127], [20, 33, 53], [21, 48, 69], [22, 49, 71], [24, 83, 107], [25, 91, 116], [26, 111, 128], [27, 67, 94], [28, 54, 82], [29, 84, 113], [31, 32, 63], [34, 44, 78], [35, 110, 120], [36, 56, 92], [37, 98, 130], [38, 77, 115], [39, 58, 97], [40, 68, 108], [41, 52, 93], [42, 70, 112], [43, 105, 117], [45, 87, 132], [46, 85, 131], [47, 57, 104], [50, 101, 114], [51, 89, 125], [55, 88, 122], [59, 64, 123], [60, 79, 126], [61, 80, 124], [62, 100, 103]], "267": [[2, 119, 121], [7, 84, 91], [8, 31, 39], [9, 36, 45], [10, 94, 104], [11, 100, 111], [12, 68, 80], [13, 51, 64], [14, 24, 38], [15, 54, 69], [16, 108, 124], [17, 98, 115], [18, 99, 117], [19, 97, 116], [20, 66, 86], [21, 61, 82], [22, 56, 78], [23, 37, 60], [25, 102, 127], [26, 77, 103], [27, 106, 133], [28, 35, 63], [29, 42, 71], [30, 114, 123], [32, 33, 65], [34, 73, 107], [40, 47, 87], [41, 101, 125], [43, 79, 122], [44, 93, 130], [46, 67, 113], [48, 88, 131], [49, 83, 132], [50, 62, 112], [52, 74, 126], [53, 105, 109], [55, 92, 120], [57, 81, 129], [58, 70, 128], [59, 90, 118], [72, 85, 110], [76, 95, 96]], "269": [[2, 19, 21], [7, 106, 113], [8, 111, 119], [9, 56, 65], [10, 59, 69], [11, 38, 49], [12, 103, 115], [13, 16, 29], [14, 33, 47], [15, 78, 93], [17, 63, 80], [18, 83, 101], [20, 87, 107], [22, 36, 58], [23, 62, 85], [24, 26, 50], [25, 70, 95], [27, 100, 127], [28, 105, 133], [30, 88, 118], [31, 97, 128], [32, 117, 120], [34, 42, 76], [35, 77, 112], [37, 71, 108], [39, 91, 130], [40, 52, 92], [41, 90, 131], [43, 102, 124], [44, 99, 126], [45, 51, 96], [46, 68, 114], [48, 81, 129], [53, 82, 134], [54, 67, 121], [55, 98, 116], [57, 89, 123], [60, 72, 132], [61, 64, 125], [66, 94, 109], [73, 74, 122], [75, 84, 110], [79, 86, 104]], "27": [[2, 10, 12], [7, 9, 11]], "271": [[2, 27, 29], [7, 63, 70], [8, 65, 73], [9, 21, 30], [10, 115, 125], [11, 40, 51], [12, 56, 68], [13, 94, 107], [14, 99, 113], [15, 44, 59], [16, 19, 35], [17, 87, 104], [18, 39, 57], [20, 119, 132], [22, 122, 127], [23, 98, 121], [24, 84, 108], [25, 89, 114], [26, 36, 62], [28, 100, 128], [31, 103, 134], [32, 50, 82], [33, 90, 123], [34, 117, 120], [37, 81, 118], [38, 92, 130], [41, 64, 105], [42, 46, 88], [43, 52, 95], [45, 71, 116], [47, 55, 102], [48, 61, 109], [49, 110, 112], [53, 83, 135], [54, 77, 131], [58, 75, 133], [60, 85, 126], [66, 76, 129], [67, 80, 124], [72, 93, 106], [74, 86, 111], [78, 96, 97], [79, 91, 101]], "273": [[2, 87, 89], [7, 99, 106], [8, 22, 30], [9, 45, 54], [10, 115, 125], [11, 53, 64], [12, 40, 52], [13, 100, 113], [14, 70, 84], [15, 81, 96], [16, 79, 95], [17, 80, 97], [18, 109, 127], [19, 39, 58], [20, 111, 131], [21, 46, 67], [23, 114, 136], [24, 98, 122], [25, 51, 76], [26, 65, 91], [27, 103, 130], [28, 32, 60], [29, 49, 78], [31, 62, 93], [33, 72, 105], [34, 116, 123], [35, 69, 104], [36, 50, 86], [37, 92, 129], [38, 107, 128], [41, 71, 112], [42, 75, 117], [43, 110, 120], [44, 108, 121], [47, 88, 135], [48, 101, 124], [55, 85, 133], [56, 63, 119], [57, 61, 118], [59, 82, 132], [66, 68, 134], [73, 74, 126], [77, 94, 102]], "275": [[2, 20, 22], [7, 125, 132], [8, 75, 83], [9, 70, 79], [10, 11, 21], [12, 105, 117], [13, 42, 55], [14, 51, 65], [15, 98, 113], [16, 95, 111], [17, 26, 43], [18, 121, 136], [19, 96, 115], [23, 59, 82], [24, 86, 110], [25, 62, 87], [27, 99, 126], [28, 52, 80], [29, 100, 129], [30, 122, 123], [31, 109, 135], [32, 61, 93], [33, 58, 91], [34, 40, 74], [35, 46, 81], [36, 37, 73], [38, 89, 127], [39, 67, 106], [41, 66, 107], [44, 101, 130], [45, 97, 133], [47, 112, 116], [48, 72, 120], [49, 53, 102], [50, 84, 134], [54, 90, 131], [56, 68, 124], [57, 71, 128], [60, 77, 137], [63, 104, 108], [64, 92, 119], [69, 88, 118], [76, 85, 114], [78, 94, 103]], "277": [[2, 83, 85], [7, 133, 137], [8, 10, 18], [9, 60, 69], [11, 43, 54], [12, 130, 135], [13, 67, 80], [14, 99, 113], [15, 55, 70], [16, 68, 84], [17, 61, 78], [19, 75, 94], [20, 72, 92], [21, 31, 52], [22, 109, 131], [23, 100, 123], [24, 88, 112], [25, 97, 122], [26, 106, 132], [27, 87, 114], [28, 111, 138], [29, 48, 77], [30, 56, 86], [32, 76, 108], [33, 117, 127], [34, 47, 81], [35, 36, 71], [37, 73, 110], [38, 64, 102], [39, 79, 118], [40, 65, 105], [41, 57, 98], [42, 51, 93], [44, 104, 129], [45, 89, 134], [46, 115, 116], [49, 103, 125], [50, 101, 126], [53, 66, 119], [58, 91, 128], [59, 82, 136], [62, 95, 120], [63, 90, 124], [74, 96, 107]], "279": [[2, 26, 28], [7, 99, 106], [8, 127, 135], [9, 20, 29], [10, 51, 61], [11, 52, 63], [12, 19, 31], [13, 81, 94], [14, 66, 80], [15, 82, 97], [16, 92, 108], [17, 123, 139], [18, 38, 56], [21, 37, 58], [22, 55, 77], [23, 115, 138], [24, 93, 117], [25, 120, 134], [27, 32, 59], [30, 124, 125], [33, 103, 136], [34, 76, 110], [35, 36, 71], [39, 46, 85], [40, 113, 126], [41, 107, 131], [42, 86, 128], [43, 57, 100], [44, 65, 109], [45, 67, 112], [47, 114, 118], [48, 102, 129], [49, 70, 119], [50, 72, 122], [53, 79, 132], [54, 62, 116], [60, 98, 121], [64, 104, 111], [68, 78, 133], [69, 73, 137], [74, 75, 130], [84, 90, 105], [87, 91, 101], [88, 95, 96]], "281": [[2, 22, 24], [7, 49, 56], [8, 59, 67], [9, 106, 115], [10, 25, 35], [11, 121, 132], [12, 43, 55], [13, 37, 50], [14, 51, 65], [15, 74, 89], [16, 92, 108], [17, 114, 131], [18, 102, 120], [19, 64, 83], [20, 96, 116], [21, 109, 130], [23, 88, 111], [26, 45, 71], [27, 80, 107], [28, 66, 94], [29, 124, 128], [30, 68, 98], [31, 123, 127], [32, 41, 73], [33, 110, 138], [34, 78, 112], [36, 104, 140], [38, 99, 137], [39, 46, 85], [40, 61, 101], [42, 103, 136], [44, 53, 97], [47, 87, 134], [48, 77, 125], [52, 70, 122], [54, 79, 133], [57, 72, 129], [58, 84, 139], [60, 75, 135], [62, 93, 126], [63, 105, 113], [69, 95, 117], [76, 86, 119], [81, 82, 118], [90, 91, 100]], "283": [[2, 37, 39], [7, 65, 72], [8, 99, 107], [9, 108, 117], [10, 71, 81], [11, 46, 57], [12, 114, 126], [13, 51, 64], [14, 28, 42], [15, 121, 136], [16, 19, 35], [17, 80, 97], [18, 27, 45], [20, 128, 135], [21, 73, 94], [22, 56, 78], [23, 44, 67], [24, 26, 50], [25, 104, 129], [29, 103, 132], [30, 116, 137], [31, 70, 101], [32, 120, 131], [33, 69, 102], [34, 43, 77], [36, 60, 96], [38, 105, 140], [40, 113, 130], [41, 52, 93], [47, 62, 109], [48, 63, 111], [49, 100, 134], [53, 91, 139], [54, 88, 141], [55, 83, 138], [58, 98, 127], [59, 74, 133], [61, 110, 112], [66, 95, 122], [68, 92, 123], [75, 84, 124], [76, 89, 118], [79, 85, 119], [82, 86, 115], [87, 90, 106]], "285": [[2, 10, 12], [7, 29, 36], [8, 99, 107], [9, 82, 91], [11, 121, 132], [13, 63, 76], [14, 38, 52], [15, 105, 120], [16, 46, 62], [17, 49, 66], [18, 90, 108], [19, 41, 60], [20, 64, 84], [21, 51, 72], [22, 47, 69], [23, 71, 94], [24, 106, 130], [25, 122, 138], [26, 118, 141], [27, 109, 136], [28, 40, 68], [30, 124, 131], [31, 95, 126], [32, 93, 125], [33, 101, 134], [34, 114, 137], [35, 48, 83], [37, 50, 87], [39, 104, 142], [42, 86, 128], [43, 113, 129], [44, 89, 133], [45, 70, 115], [53, 74, 127], [54, 65, 119], [55, 57, 112], [56, 79, 135], [58, 81, 139], [59, 103, 123], [67, 78, 140], [73, 96, 116], [75, 100, 110], [77, 97, 111], [80, 88, 117], [85, 98, 102]], "287": [[2, 32, 34], [7, 49, 56], [8, 109, 117], [9, 68, 77], [10, 25, 35], [11, 107, 118], [12, 52, 64], [13, 58, 71], [14, 62, 76], [15, 108, 123], [16, 79, 95], [17, 125, 142], [18, 103, 121], [19, 120, 139], [20, 115, 135], [21, 39, 60], [22, 45, 67], [23, 114, 137], [24, 92, 116], [26, 74, 100], [27, 126, 134], [28, 104, 132], [29, 72, 101], [30, 59, 89], [31, 63, 94], [33, 54, 87], [36, 91, 127], [37, 65, 102], [38, 105, 143], [40, 84, 124], [41, 110, 136], [42, 70, 112], [43, 55, 98], [44, 53, 97], [46, 85, 131], [47, 81, 128], [48, 106, 133], [50, 90, 140], [51, 78, 129], [57, 73, 130], [61, 88, 138], [66, 80, 141], [69, 96, 122], [75, 99, 113], [82, 86, 119], [83, 93, 111]], "289": [[2, 53, 55], [7, 67, 74], [8, 98, 106], [9, 34, 43], [10, 136, 143], [11, 52, 63], [12, 24, 36], [13, 107, 120], [14, 101, 115], [15, 66, 81], [16, 100, 116], [17, 28, 45], [18, 39, 57], [19, 65, 84], [20, 132, 137], [21, 37, 58], [22, 122, 144], [23, 76, 99], [25, 79, 104], [26, 82, 108], [27, 97, 124], [29, 48, 77], [30, 125, 134], [31, 127, 131], [32, 56, 88], [33, 114, 142], [35, 83, 118], [38, 111, 140], [40, 121, 128], [41, 72, 113], [42, 49, 91], [44, 59, 103], [46, 93, 139], [47, 70, 117], [50, 110, 129], [51, 68, 119], [54, 69, 123], [60, 96, 133], [61, 80, 141], [62, 89, 138], [64, 71, 135], [73, 86, 130], [75, 105, 109], [78, 85, 126], [87, 90, 112], [92, 95, 102]], "29": [[2, 12, 14], [7, 9, 13], [8, 10, 11]], "291": [[2, 24, 26], [7, 81, 88], [8, 93, 101], [9, 39, 48], [10, 73, 83], [11, 128, 139], [12, 54, 66], [13, 57, 70], [14, 64, 78], [15, 56, 71], [16, 29, 45], [17, 41, 58], [18, 113, 131], [19, 63, 82], [20, 67, 87], [21, 108, 129], [22, 121, 143], [23, 75, 98], [25, 112, 137], [27, 107, 134], [28, 127, 136], [30, 92, 122], [31, 125, 135], [32, 84, 116], [33, 44, 77], [34, 86, 120], [35, 110, 145], [36, 43, 79], [37, 65, 102], [38, 47, 85], [40, 51, 91], [42, 99, 141], [46, 105, 140], [49, 118, 124], [50, 80, 130], [52, 74, 126], [53, 94, 144], [55, 103, 133], [59, 109, 123], [60, 89, 142], [61, 111, 119], [62, 76, 138], [68, 106, 117], [69, 90, 132], [72, 104, 115], [95, 96, 100]], "293": [[2, 138, 140], [7, 97, 104], [8, 122, 130], [9, 54, 63], [10, 39, 49], [11, 30, 41], [12, 80, 92], [13, 108, 121], [14, 29, 43], [15, 19, 34], [16, 22, 38], [17, 119, 136], [18, 84, 102], [20, 115, 135], [21, 90, 111], [23, 42, 65], [24, 64, 88], [25, 131, 137], [26, 27, 53], [28, 55, 83], [31, 44, 75], [32, 128, 133], [33, 60, 93], [35, 70, 105], [36, 67, 103], [37, 59, 96], [40, 109, 144], [45, 98, 143], [46, 81, 127], [47, 114, 132], [48, 100, 145], [50, 73, 123], [51, 113, 129], [52, 99, 142], [56, 68, 124], [57, 77, 134], [58, 62, 120], [61, 86, 146], [66, 110, 117], [69, 72, 141], [71, 106, 116], [74, 101, 118], [76, 78, 139], [79, 89, 125], [82, 85, 126], [87, 94, 112], [91, 95, 107]], "295": [[2, 123, 125], [7, 11, 18], [8, 46, 54], [9, 106, 115], [10, 59, 69], [12, 137, 146], [13, 20, 33], [14, 74, 88], [15, 23, 38], [16, 93, 109], [17, 28, 45], [19, 111, 130], [21, 84, 105], [22, 50, 72], [24, 31, 55], [25, 110, 135], [26, 117, 143], [27, 75, 102], [29, 44, 73], [30, 127, 138], [32, 47, 79], [34, 62, 96], [35, 113, 147], [36, 92, 128], [37, 108, 145], [39, 122, 134], [40, 67, 107], [41, 49, 90], [42, 53, 95], [43, 60, 103], [48, 83, 131], [51, 78, 129], [52, 101, 142], [56, 98, 141], [57, 94, 144], [58, 104, 133], [61, 116, 118], [63, 112, 120], [64, 76, 140], [65, 71, 136], [66, 97, 132], [70, 86, 139], [77, 99, 119], [80, 91, 124], [81, 100, 114], [82, 87, 126], [85, 89, 121]], "297": [[2, 62, 64], [7, 127, 134], [8, 107, 115], [9, 59, 68], [10, 56, 66], [11, 97, 108], [12, 46, 58], [13, 83, 96], [14, 85, 99], [15, 122, 137], [16, 132, 148], [17, 119, 136], [18, 27, 45], [19, 70, 89], [20, 35, 55], [21, 103, 124], [22, 90, 112], [23, 130, 144], [24, 33, 57], [25, 50, 75], [26, 72, 98], [28, 82, 110], [29, 48, 77], [30, 117, 147], [31, 60, 91], [32, 114, 146], [34, 104, 138], [36, 42, 78], [37, 39, 76], [38, 128, 131], [40, 65, 105], [41, 113, 143], [43, 121, 133], [44, 49, 93], [47, 95, 142], [51, 94, 145], [52, 71, 123], [53, 67, 120], [54, 102, 141], [61, 101, 135], [63, 109, 125], [69, 88, 140], [73, 106, 118], [74, 84, 139], [79, 92, 126], [81, 87, 129], [86, 100, 111]], "299": [[2, 112, 114], [7, 34, 41], [8, 89, 97], [9, 33, 42], [10, 74, 84], [11, 17, 28], [12, 129, 141], [13, 136, 149], [14, 120, 134], [15, 70, 85], [16, 45, 61], [18, 76, 94], [19, 58, 77], [20, 46, 66], [21, 51, 72], [22, 95, 117], [23, 81, 104], [24, 100, 124], [25, 57, 82], [26, 133, 140], [27, 108, 135], [29, 110, 139], [30, 91, 121], [31, 92, 123], [32, 55, 87], [35, 96, 131], [36, 52, 88], [37, 107, 144], [38, 90, 128], [39, 86, 125], [40, 63, 103], [43, 102, 145], [44, 99, 143], [47, 79, 126], [48, 119, 132], [49, 98, 147], [50, 59, 109], [53, 116, 130], [54, 68, 122], [56, 62, 118], [60, 101, 138], [64, 78, 142], [65, 83, 148], [67, 105, 127], [69, 93, 137], [71, 75, 146], [73, 111, 115], [80, 106, 113]], "301": [[2, 100, 102], [7, 30, 37], [8, 23, 31], [9, 46, 55], [10, 40, 50], [11, 110, 121], [12, 130, 142], [13, 138, 150], [14, 119, 133], [15, 137, 149], [16, 19, 35], [17, 75, 92], [18, 113, 131], [20, 74, 94], [21, 59, 80], [22, 79, 101], [24, 83, 107], [25, 36, 61], [26, 134, 141], [27, 76, 103], [28, 56, 84], [29, 38, 67], [32, 77, 109], [33, 106, 139], [34, 64, 98], [39, 73, 112], [41, 86, 127], [42, 82, 124], [43, 126, 132], [44, 104, 148], [45, 54, 99], [47, 78, 125], [48, 95, 143], [49, 65, 114], [51, 105, 145], [52, 68, 120], [53, 62, 115], [57, 108, 136], [58, 70, 128], [60, 87, 147], [63, 116, 122], [66, 89, 146], [69, 97, 135], [71, 90, 140], [72, 111, 118], [81, 91, 129], [85, 93, 123], [88, 96, 117]], "31": [[2, 10, 12], [7, 11, 13], [8, 9, 14]], "33": [[2, 14, 16], [7, 11, 15], [8, 12, 13]], "35": [[2, 13, 15], [7, 10, 17], [8, 11, 16], [9, 12, 14]], "37": [[2, 13, 15], [7, 9, 16], [8, 10, 18], [11, 12, 14]], "39": [[2, 13, 15], [7, 9, 16], [8, 12, 19], [10, 11, 18]], "41": [[2, 12, 14], [7, 15, 19], [8, 16, 17], [9, 11, 20], [10, 13, 18]], "43": [[2, 16, 18], [7, 14, 21], [8, 12, 20], [9, 10, 19], [11, 15, 17]], "45": [[2, 13, 15], [7, 11, 18], [8, 17, 20], [9, 14, 22], [10, 16, 19]], "47": [[2, 20, 22], [7, 12, 19], [8, 9, 17], [10, 16, 21], [11, 13, 23], [14, 15, 18]], "49": [[2, 8, 10], [7, 18, 24], [9, 14, 23], [11, 17, 21], [12, 15, 22], [13, 16, 20]], "51": [[2, 12, 14], [7, 11, 18], [8, 17, 25], [9, 19, 23], [10, 20, 21], [13, 16, 22]], "53": [[2, 10, 12], [7, 20, 26], [8, 17, 25], [9, 14, 23], [11, 18, 24], [13, 19, 21], [15, 16, 22]], "55": [[2, 7, 9], [8, 12, 20], [10, 18, 27], [11, 21, 23], [13, 17, 25], [14, 19, 22], [15, 16, 24]], "57": [[2, 9, 11], [7, 15, 22], [8, 19, 27], [10, 23, 24], [12, 13, 25], [14, 17, 26], [16, 20, 21]], "59": [[2, 8, 10], [7, 19, 26], [9, 20, 29], [11, 14, 25], [12, 23, 24], [13, 18, 28], [15, 17, 27], [16, 21, 22]], "61": [[2, 10, 12], [7, 15, 22], [8, 21, 29], [9, 19, 28], [11, 24, 26], [13, 23, 25], [14, 17, 30], [16, 18, 27]], "63": [[2, 16, 18], [7, 14, 21], [8, 9, 17], [10, 24, 29], [11, 25, 27], [12, 23, 28], [13, 19, 31], [15, 22, 26]], "65": [[2, 28, 30], [7, 17, 24], [8, 15, 23], [9, 12, 21], [10, 22, 32], [11, 25, 29], [13, 14, 27], [16, 18, 31], [19, 20, 26]], "67": [[2, 18, 20], [7, 22, 29], [8, 15, 23], [9, 16, 25], [10, 14, 24], [11, 26, 30], [12, 27, 28], [13, 21, 33], [17, 19, 31]], "69": [[2, 27, 29], [7, 14, 21], [8, 20, 28], [9, 10, 19], [11, 26, 32], [12, 18, 30], [13, 25, 31], [16, 17, 33], [22, 23, 24]], "71": [[2, 29, 31], [7, 26, 33], [8, 14, 22], [9, 15, 24], [10, 20, 30], [11, 23, 34], [12, 13, 25], [16, 27, 28], [17, 19, 35], [18, 21, 32]], "73": [[2, 16, 18], [7, 10, 17], [8, 13, 21], [9, 26, 35], [11, 30, 32], [12, 28, 33], [14, 23, 36], [15, 24, 34], [19, 25, 29], [20, 22, 31]], "75": [[2, 13, 15], [7, 11, 18], [8, 30, 37], [9, 14, 23], [10, 16, 26], [12, 28, 35], [17, 25, 33], [19, 27, 29], [20, 24, 31], [21, 22, 32]], "77": [[2, 25, 27], [7, 30, 37], [8, 13, 21], [9, 14, 23], [10, 31, 36], [11, 18, 29], [12, 26, 38], [15, 17, 32], [16, 28, 33], [19, 24, 34], [20, 22, 35]], "79": [[2, 22, 24], [7, 23, 30], [8, 18, 26], [9, 31, 39], [10, 28, 38], [11, 14, 25], [12, 32, 35], [13, 20, 33], [15, 27, 37], [16, 29, 34], [17, 19, 36]], "81": [[2, 25, 27], [7, 11, 18], [8, 30, 38], [9, 10, 19], [12, 17, 29], [13, 31, 37], [14, 21, 35], [15, 32, 34], [16, 26, 39], [20, 28, 33], [22, 23, 36]], "83": [[2, 8, 10], [7, 29, 36], [9, 24, 33], [11, 27, 38], [12, 20, 32], [13, 17, 30], [14, 21, 35], [15, 31, 37], [16, 28, 39], [18, 25, 40], [19, 22, 41], [23, 26, 34]], "85": [[2, 9, 11], [7, 20, 27], [8, 32, 40], [10, 19, 29], [12, 26, 38], [13, 23, 36], [14, 21, 35], [15, 28, 42], [16, 25, 41], [17, 22, 39], [18, 33, 34], [24, 30, 31]], "87": [[2, 21, 23], [7, 39, 41], [8, 16, 24], [9, 27, 36], [10, 32, 42], [11, 33, 43], [12, 26, 38], [13, 34, 40], [14, 17, 31], [15, 20, 35], [18, 19, 37], [28, 29, 30]], "89": [[2, 40, 42], [7, 27, 34], [8, 25, 33], [9, 22, 31], [10, 38, 41], [11, 17, 28], [12, 32, 44], [13, 16, 29], [14, 21, 35], [15, 24, 39], [18, 19, 37], [20, 26, 43], [23, 30, 36]], "91": [[2, 34, 36], [7, 33, 40], [8, 14, 22], [9, 23, 32], [10, 17, 27], [11, 35, 45], [12, 31, 43], [13, 16, 29], [15, 37, 39], [18, 24, 42], [20, 30, 41], [21, 26, 44], [25, 28, 38]], "93": [[2, 29, 31], [7, 18, 25], [8, 26, 34], [9, 24, 33], [10, 32, 42], [11, 19, 30], [12, 35, 46], [13, 27, 40], [14, 22, 36], [15, 37, 41], [16, 28, 44], [17, 21, 38], [20, 23, 43]], "95": [[2, 7, 9], [8, 10, 18], [11, 15, 26], [12, 34, 46], [13, 22, 35], [14, 33, 47], [16, 39, 40], [17, 36, 42], [19, 31, 45], [20, 21, 41], [23, 29, 43], [24, 27, 44], [25, 32, 38], [28, 30, 37]], "97": [[2, 22, 24], [7, 32, 39], [8, 25, 33], [9, 18, 27], [10, 13, 23], [11, 26, 37], [12, 41, 44], [14, 21, 35], [15, 40, 42], [16, 36, 45], [17, 30, 47], [19, 29, 48], [20, 34, 43], [28, 31, 38]], "99": [[2, 20, 22], [7, 30, 37], [8, 11, 19], [9, 42, 48], [10, 31, 41], [12, 43, 44], [13, 39, 47], [14, 36, 49], [15, 17, 32], [16, 18, 34], [24, 35, 40], [25, 29, 45], [26, 27, 46], [28, 33, 38]]}, "{3}u[6,K]": {"101": [[3, 35, 38], [6, 17, 23], [7, 20, 27], [8, 39, 47], [9, 37, 46], [10, 14, 24], [11, 25, 36], [12, 28, 40], [13, 19, 32], [15, 33, 48], [16, 42, 43], [18, 26, 44], [21, 30, 50], [22, 34, 45], [29, 31, 41]], "103": [[3, 23, 26], [6, 40, 46], [7, 35, 42], [8, 29, 37], [9, 38, 47], [10, 12, 22], [11, 13, 24], [14, 20, 34], [15, 30, 45], [16, 36, 51], [17, 31, 48], [18, 32, 50], [19, 25, 44], [21, 28, 49], [27, 33, 43]], "105": [[3, 47, 50], [6, 8, 14], [7, 41, 48], [9, 20, 29], [10, 16, 26], [11, 40, 51], [12, 33, 45], [13, 24, 37], [15, 31, 46], [17, 19, 36], [18, 21, 39], [22, 34, 49], [23, 38, 44], [25, 27, 52], [28, 35, 42], [30, 32, 43]], "107": [[3, 35, 38], [6, 10, 16], [7, 49, 51], [8, 26, 34], [9, 24, 33], [11, 28, 39], [12, 20, 32], [13, 27, 40], [14, 22, 36], [15, 29, 44], [17, 42, 48], [18, 43, 46], [19, 31, 50], [21, 41, 45], [23, 37, 47], [25, 30, 52]], "109": [[3, 41, 44], [6, 49, 54], [7, 15, 22], [8, 25, 33], [9, 43, 52], [10, 17, 27], [11, 34, 45], [12, 23, 35], [13, 29, 42], [14, 32, 46], [16, 37, 53], [18, 40, 51], [19, 20, 39], [21, 38, 50], [26, 36, 47], [30, 31, 48]], "111": [[3, 19, 22], [6, 52, 53], [7, 41, 48], [8, 9, 17], [10, 46, 55], [11, 36, 47], [12, 13, 25], [14, 31, 45], [15, 18, 33], [16, 24, 40], [20, 23, 43], [21, 39, 51], [26, 35, 50], [27, 30, 54], [28, 34, 49], [29, 38, 44], [32, 37, 42]], "113": [[3, 21, 24], [6, 38, 44], [7, 15, 22], [8, 43, 51], [9, 11, 20], [10, 39, 49], [12, 33, 45], [13, 28, 41], [14, 36, 50], [16, 31, 47], [17, 37, 54], [18, 30, 48], [19, 34, 53], [23, 32, 55], [25, 42, 46], [26, 35, 52], [27, 29, 56]], "115": [[3, 46, 49], [6, 14, 20], [7, 17, 24], [8, 23, 31], [9, 26, 35], [10, 18, 28], [11, 44, 55], [12, 33, 45], [13, 30, 43], [15, 32, 47], [16, 38, 54], [19, 39, 57], [21, 27, 48], [22, 42, 51], [25, 37, 53], [29, 36, 50], [34, 40, 41]], "117": [[3, 29, 32], [6, 41, 47], [7, 45, 52], [8, 38, 46], [9, 42, 51], [10, 12, 22], [11, 15, 26], [13, 24, 37], [14, 39, 53], [16, 17, 33], [18, 25, 43], [19, 44, 54], [20, 48, 49], [21, 40, 56], [23, 34, 57], [27, 35, 55], [28, 30, 58], [31, 36, 50]], "119": [[3, 39, 42], [6, 43, 49], [7, 38, 45], [8, 28, 36], [9, 22, 31], [10, 34, 44], [11, 35, 46], [12, 52, 55], [13, 40, 53], [14, 51, 54], [15, 17, 32], [16, 47, 56], [18, 19, 37], [20, 41, 58], [21, 29, 50], [23, 25, 48], [26, 33, 59], [27, 30, 57]], "121": [[3, 34, 37], [6, 26, 32], [7, 50, 57], [8, 54, 59], [9, 11, 20], [10, 23, 33], [12, 46, 58], [13, 14, 27], [15, 51, 55], [16, 22, 38], [17, 43, 60], [18, 31, 49], [19, 25, 44], [21, 47, 53], [24, 28, 52], [29, 36, 56], [35, 41, 45], [39, 40, 42]], "123": [[3, 28, 31], [6, 38, 44], [7, 49, 56], [8, 17, 25], [9, 52, 61], [10, 33, 43], [11, 37, 48], [12, 42, 54], [13, 14, 27], [15, 32, 47], [16, 23, 39], [18, 50, 55], [19, 22, 41], [20, 45, 58], [21, 36, 57], [24, 35, 59], [26, 46, 51], [29, 34, 60], [30, 40, 53]], "125": [[3, 33, 36], [6, 44, 50], [7, 34, 41], [8, 24, 32], [9, 51, 60], [10, 56, 59], [11, 27, 38], [12, 14, 26], [13, 49, 62], [15, 28, 43], [16, 30, 46], [17, 20, 37], [18, 35, 53], [19, 45, 61], [21, 47, 57], [22, 48, 55], [23, 29, 52], [25, 42, 58], [31, 40, 54]], "127": [[3, 51, 54], [6, 35, 41], [7, 17, 24], [8, 37, 45], [9, 20, 29], [10, 21, 31], [11, 12, 23], [13, 53, 61], [14, 18, 32], [15, 28, 43], [16, 33, 49], [19, 46, 62], [22, 47, 58], [25, 50, 52], [26, 38, 63], [27, 44, 56], [30, 42, 55], [34, 36, 57], [39, 40, 48]], "129": [[3, 47, 50], [6, 28, 34], [7, 17, 24], [8, 13, 21], [9, 39, 48], [10, 56, 63], [11, 32, 43], [12, 37, 49], [14, 26, 40], [15, 45, 60], [16, 19, 35], [18, 46, 64], [20, 38, 58], [22, 52, 55], [23, 36, 59], [25, 51, 53], [27, 41, 61], [29, 33, 62], [30, 42, 57], [31, 44, 54]], "131": [[3, 31, 34], [6, 60, 65], [7, 11, 18], [8, 16, 24], [9, 54, 63], [10, 20, 30], [12, 41, 53], [13, 43, 56], [14, 45, 59], [15, 27, 42], [17, 22, 39], [19, 50, 62], [21, 26, 47], [23, 29, 52], [25, 48, 58], [28, 46, 57], [32, 35, 64], [33, 37, 61], [36, 40, 55], [38, 44, 49]], "133": [[3, 35, 38], [6, 9, 15], [7, 51, 58], [8, 47, 55], [10, 23, 33], [11, 21, 32], [12, 49, 61], [13, 28, 41], [14, 39, 53], [16, 34, 50], [17, 37, 54], [18, 27, 45], [19, 44, 63], [20, 56, 57], [22, 52, 59], [24, 40, 64], [25, 46, 62], [26, 42, 65], [29, 31, 60], [30, 36, 66]], "135": [[3, 43, 46], [6, 18, 24], [7, 48, 55], [8, 39, 47], [9, 51, 60], [10, 26, 36], [11, 19, 30], [12, 37, 49], [13, 25, 38], [14, 20, 34], [15, 58, 62], [16, 41, 57], [17, 52, 66], [21, 53, 61], [22, 54, 59], [23, 42, 65], [27, 29, 56], [28, 44, 63], [31, 33, 64], [32, 35, 67], [40, 45, 50]], "137": [[3, 24, 27], [6, 62, 68], [7, 52, 59], [8, 33, 41], [9, 58, 67], [10, 45, 55], [11, 23, 34], [12, 26, 38], [13, 40, 53], [14, 50, 64], [15, 56, 66], [16, 20, 36], [17, 18, 35], [19, 46, 65], [21, 22, 43], [25, 29, 54], [28, 32, 60], [30, 44, 63], [31, 49, 57], [37, 39, 61], [42, 47, 48]], "139": [[3, 17, 20], [6, 23, 29], [7, 57, 64], [8, 16, 24], [9, 33, 42], [10, 58, 68], [11, 52, 63], [12, 35, 47], [13, 60, 66], [14, 55, 69], [15, 41, 56], [18, 59, 62], [19, 25, 44], [21, 28, 49], [22, 26, 48], [27, 38, 65], [30, 31, 61], [32, 40, 67], [36, 50, 53], [39, 46, 54], [43, 45, 51]], "141": [[3, 36, 39], [6, 19, 25], [7, 53, 60], [8, 23, 31], [9, 49, 58], [10, 32, 42], [11, 57, 68], [12, 21, 33], [13, 50, 63], [14, 24, 38], [15, 40, 55], [16, 30, 46], [17, 48, 65], [18, 59, 64], [20, 54, 67], [22, 34, 56], [26, 44, 70], [27, 52, 62], [28, 41, 69], [29, 37, 66], [35, 45, 61], [43, 47, 51]], "143": [[3, 10, 13], [6, 31, 37], [7, 41, 48], [8, 56, 64], [9, 21, 30], [11, 50, 61], [12, 46, 58], [14, 59, 70], [15, 62, 66], [16, 29, 45], [17, 57, 69], [18, 47, 65], [19, 36, 55], [20, 34, 54], [22, 27, 49], [23, 44, 67], [24, 28, 52], [25, 26, 51], [32, 39, 71], [33, 35, 68], [38, 42, 63], [40, 43, 60]], "145": [[3, 31, 34], [6, 46, 52], [7, 41, 48], [8, 53, 61], [9, 40, 49], [10, 14, 24], [11, 56, 67], [12, 30, 42], [13, 59, 72], [15, 32, 47], [16, 28, 44], [17, 60, 68], [18, 58, 69], [19, 62, 64], [20, 51, 71], [21, 29, 50], [22, 35, 57], [23, 43, 66], [25, 38, 63], [26, 39, 65], [33, 37, 70], [36, 54, 55]], "147": [[3, 57, 60], [6, 12, 18], [7, 34, 41], [8, 22, 30], [9, 58, 67], [10, 28, 38], [11, 13, 24], [14, 65, 68], [15, 25, 40], [16, 35, 51], [17, 42, 59], [19, 56, 72], [20, 61, 66], [21, 48, 69], [23, 31, 54], [26, 36, 62], [27, 43, 70], [29, 45, 73], [32, 44, 71], [33, 50, 64], [37, 47, 63], [39, 53, 55], [46, 49, 52]], "149": [[3, 6, 9], [7, 19, 26], [8, 13, 21], [10, 52, 62], [11, 47, 58], [12, 36, 48], [14, 49, 63], [15, 17, 32], [16, 38, 54], [18, 24, 42], [20, 57, 72], [22, 53, 74], [23, 55, 71], [25, 45, 70], [27, 37, 64], [28, 39, 67], [29, 51, 69], [30, 43, 73], [31, 35, 66], [33, 56, 60], [34, 50, 65], [40, 41, 68], [44, 46, 59]], "151": [[3, 38, 41], [6, 26, 32], [7, 9, 16], [8, 43, 51], [10, 53, 63], [11, 46, 57], [12, 66, 73], [13, 21, 34], [14, 45, 59], [15, 40, 55], [17, 37, 54], [18, 65, 68], [19, 20, 39], [22, 47, 69], [23, 35, 58], [24, 48, 72], [25, 62, 64], [27, 44, 71], [28, 49, 74], [29, 52, 70], [30, 60, 61], [31, 36, 67], [33, 42, 75]], "153": [[3, 56, 59], [6, 68, 74], [7, 21, 28], [8, 30, 38], [9, 36, 45], [10, 42, 52], [11, 53, 64], [12, 46, 58], [13, 60, 73], [14, 23, 37], [15, 40, 55], [16, 25, 41], [17, 18, 35], [19, 24, 43], [20, 57, 76], [22, 50, 72], [26, 62, 65], [27, 44, 71], [29, 61, 63], [31, 47, 75], [32, 54, 67], [33, 51, 69], [34, 49, 70], [39, 48, 66]], "155": [[3, 34, 37], [6, 67, 73], [7, 24, 31], [8, 33, 41], [9, 51, 60], [10, 18, 28], [11, 59, 70], [12, 56, 68], [13, 40, 53], [14, 62, 76], [15, 30, 45], [16, 47, 63], [17, 54, 71], [19, 50, 69], [20, 46, 66], [21, 27, 48], [22, 55, 77], [23, 57, 75], [25, 36, 61], [26, 32, 58], [29, 43, 72], [35, 39, 74], [38, 52, 65], [42, 49, 64]], "157": [[3, 38, 41], [6, 60, 66], [7, 58, 65], [8, 22, 30], [9, 72, 76], [10, 54, 64], [11, 15, 26], [12, 24, 36], [13, 40, 53], [14, 63, 77], [16, 39, 55], [17, 50, 67], [18, 56, 74], [19, 27, 46], [20, 51, 71], [21, 28, 49], [23, 61, 73], [25, 37, 62], [29, 59, 69], [31, 47, 78], [32, 43, 75], [33, 35, 68], [42, 45, 70], [48, 52, 57]], "159": [[3, 76, 79], [6, 30, 36], [7, 41, 48], [8, 52, 60], [9, 62, 71], [10, 56, 66], [11, 27, 38], [12, 16, 28], [13, 68, 78], [14, 51, 65], [15, 46, 61], [17, 50, 67], [18, 26, 44], [19, 21, 40], [20, 35, 55], [22, 42, 64], [23, 31, 54], [24, 63, 72], [25, 49, 74], [29, 57, 73], [32, 58, 69], [33, 37, 70], [34, 43, 77], [39, 45, 75], [47, 53, 59]], "161": [[3, 24, 27], [6, 75, 80], [7, 15, 22], [8, 65, 73], [9, 57, 66], [10, 18, 28], [11, 74, 76], [12, 19, 31], [13, 37, 50], [14, 44, 58], [16, 67, 78], [17, 46, 63], [20, 40, 60], [21, 51, 72], [23, 30, 53], [25, 39, 64], [26, 42, 68], [29, 33, 62], [32, 47, 79], [35, 56, 70], [36, 41, 77], [38, 52, 71], [43, 49, 69], [45, 55, 61], [48, 54, 59]], "163": [[3, 45, 48], [6, 44, 50], [7, 14, 21], [8, 34, 42], [9, 60, 69], [10, 36, 46], [11, 15, 26], [12, 51, 63], [13, 20, 33], [16, 43, 59], [17, 70, 76], [18, 66, 79], [19, 62, 81], [22, 31, 53], [23, 29, 52], [24, 68, 71], [25, 40, 65], [27, 37, 64], [28, 57, 78], [30, 56, 77], [32, 41, 73], [35, 54, 74], [38, 58, 67], [39, 49, 75], [47, 55, 61]], "165": [[3, 43, 46], [6, 13, 19], [7, 72, 79], [8, 31, 39], [9, 36, 45], [10, 63, 73], [11, 64, 75], [12, 18, 30], [14, 21, 35], [15, 32, 47], [16, 55, 71], [17, 51, 68], [20, 62, 82], [22, 54, 76], [23, 42, 65], [24, 29, 53], [25, 59, 81], [26, 41, 67], [27, 58, 80], [28, 60, 77], [33, 37, 70], [34, 57, 74], [38, 40, 78], [44, 52, 69], [48, 56, 61], [49, 50, 66]], "167": [[3, 24, 27], [6, 71, 77], [7, 66, 73], [8, 67, 75], [9, 36, 45], [10, 31, 41], [11, 70, 81], [12, 60, 72], [13, 50, 63], [14, 28, 42], [15, 25, 40], [16, 62, 78], [17, 34, 51], [18, 69, 80], [19, 30, 49], [20, 54, 74], [21, 61, 82], [22, 43, 65], [23, 33, 56], [26, 29, 55], [32, 47, 79], [35, 48, 83], [37, 39, 76], [44, 59, 64], [46, 53, 68], [52, 57, 58]], "169": [[3, 61, 64], [6, 49, 55], [7, 32, 39], [8, 29, 37], [9, 65, 74], [10, 36, 46], [11, 15, 26], [12, 75, 82], [13, 60, 73], [14, 48, 62], [16, 56, 72], [17, 40, 57], [18, 68, 83], [19, 34, 53], [20, 31, 51], [21, 38, 59], [22, 69, 78], [23, 67, 79], [24, 28, 52], [25, 33, 58], [27, 66, 76], [30, 54, 84], [35, 63, 71], [41, 47, 81], [42, 50, 77], [44, 45, 80]], "171": [[3, 16, 19], [6, 68, 74], [7, 56, 63], [8, 22, 30], [9, 36, 45], [10, 70, 80], [11, 12, 23], [13, 39, 52], [14, 46, 60], [15, 51, 66], [17, 65, 82], [18, 41, 59], [20, 27, 47], [21, 64, 85], [24, 37, 61], [25, 67, 79], [26, 69, 76], [28, 49, 77], [29, 44, 73], [31, 57, 83], [32, 40, 72], [33, 38, 71], [34, 50, 84], [35, 58, 78], [42, 48, 81], [43, 53, 75], [54, 55, 62]], "173": [[3, 61, 64], [6, 69, 75], [7, 33, 40], [8, 72, 80], [9, 35, 44], [10, 16, 26], [11, 45, 56], [12, 71, 83], [13, 28, 41], [14, 17, 31], [15, 42, 57], [18, 58, 76], [19, 65, 84], [20, 66, 86], [21, 73, 79], [22, 59, 81], [23, 55, 78], [24, 30, 54], [25, 27, 52], [29, 39, 68], [32, 50, 82], [34, 36, 70], [37, 48, 85], [43, 63, 67], [46, 53, 74], [47, 49, 77], [51, 60, 62]], "175": [[3, 39, 42], [6, 17, 23], [7, 79, 86], [8, 67, 75], [9, 13, 22], [10, 46, 56], [11, 25, 36], [12, 58, 70], [14, 60, 74], [15, 76, 84], [16, 71, 87], [18, 43, 61], [19, 26, 45], [20, 24, 44], [21, 30, 51], [27, 35, 62], [28, 38, 66], [29, 49, 78], [31, 33, 64], [32, 63, 80], [34, 68, 73], [37, 55, 83], [40, 54, 81], [41, 52, 82], [47, 59, 69], [48, 50, 77], [53, 57, 65]], "177": [[3, 86, 88], [6, 39, 45], [7, 59, 66], [8, 36, 44], [9, 78, 87], [10, 19, 29], [11, 57, 68], [12, 35, 47], [13, 70, 83], [14, 28, 42], [15, 41, 56], [16, 48, 64], [17, 54, 71], [18, 67, 85], [20, 38, 58], [21, 61, 82], [22, 31, 53], [23, 49, 72], [24, 69, 84], [25, 75, 77], [26, 50, 76], [27, 46, 73], [30, 51, 81], [32, 33, 65], [34, 40, 74], [37, 60, 80], [43, 55, 79], [52, 62, 63]], "179": [[3, 59, 62], [6, 7, 13], [8, 76, 84], [9, 43, 52], [10, 11, 21], [12, 20, 32], [14, 78, 87], [15, 68, 83], [16, 28, 44], [17, 69, 86], [18, 70, 88], [19, 54, 73], [22, 35, 57], [23, 33, 56], [24, 66, 89], [25, 39, 64], [26, 34, 60], [27, 71, 81], [29, 53, 82], [30, 31, 61], [36, 41, 77], [37, 38, 75], [40, 67, 72], [45, 55, 79], [46, 48, 85], [47, 58, 74], [49, 50, 80], [51, 63, 65]], "181": [[3, 45, 48], [6, 55, 61], [7, 31, 38], [8, 74, 82], [9, 25, 34], [10, 32, 42], [11, 46, 57], [12, 67, 79], [13, 78, 90], [14, 15, 29], [16, 68, 84], [17, 69, 86], [18, 62, 80], [19, 51, 70], [20, 24, 44], [21, 33, 54], [22, 72, 87], [23, 35, 58], [26, 30, 56], [27, 73, 81], [28, 76, 77], [36, 53, 89], [37, 59, 85], [39, 49, 88], [40, 43, 83], [41, 65, 75], [50, 60, 71], [52, 63, 66]], "183": [[3, 89, 91], [6, 39, 45], [7, 86, 90], [8, 75, 83], [9, 62, 71], [10, 13, 23], [11, 14, 25], [12, 46, 58], [15, 49, 64], [16, 44, 60], [17, 35, 52], [18, 24, 42], [19, 48, 67], [20, 34, 54], [21, 57, 78], [22, 43, 65], [26, 40, 66], [27, 50, 77], [28, 70, 85], [29, 59, 88], [30, 51, 81], [31, 68, 84], [32, 72, 79], [33, 74, 76], [36, 37, 73], [38, 63, 82], [41, 55, 87], [47, 56, 80], [53, 61, 69]], "185": [[3, 32, 35], [6, 55, 61], [7, 46, 53], [8, 56, 64], [9, 87, 89], [10, 31, 41], [11, 65, 76], [12, 73, 85], [13, 79, 92], [14, 48, 62], [15, 54, 69], [16, 51, 67], [17, 66, 83], [18, 19, 37], [20, 40, 60], [21, 36, 57], [22, 50, 72], [23, 58, 81], [24, 25, 49], [26, 71, 88], [27, 68, 90], [28, 75, 82], [29, 30, 59], [33, 74, 78], [34, 52, 86], [38, 70, 77], [39, 45, 84], [42, 63, 80], [44, 47, 91]], "187": [[3, 86, 89], [6, 57, 63], [7, 35, 42], [8, 33, 41], [9, 53, 62], [10, 49, 59], [11, 68, 79], [12, 22, 34], [13, 67, 80], [14, 15, 29], [16, 65, 81], [17, 61, 78], [18, 84, 85], [19, 31, 50], [20, 46, 66], [21, 69, 90], [23, 77, 87], [24, 48, 72], [25, 58, 83], [26, 56, 82], [27, 47, 74], [28, 71, 88], [30, 40, 70], [32, 43, 75], [36, 37, 73], [38, 54, 92], [39, 55, 93], [44, 52, 91], [51, 60, 76]], "189": [[3, 9, 12], [6, 84, 90], [7, 65, 72], [8, 46, 54], [10, 73, 83], [11, 86, 92], [13, 61, 74], [14, 22, 36], [15, 43, 58], [16, 37, 53], [17, 51, 68], [18, 30, 48], [19, 59, 78], [20, 75, 94], [21, 31, 52], [23, 40, 63], [24, 76, 89], [25, 41, 66], [26, 45, 71], [27, 69, 93], [28, 39, 67], [29, 56, 85], [32, 55, 87], [33, 49, 82], [34, 64, 91], [35, 42, 77], [38, 70, 81], [44, 57, 88], [47, 62, 80], [50, 60, 79]], "191": [[3, 7, 10], [6, 82, 88], [8, 24, 32], [9, 70, 79], [11, 89, 91], [12, 14, 26], [13, 36, 49], [15, 75, 90], [16, 61, 77], [17, 35, 52], [18, 38, 56], [19, 85, 87], [20, 21, 41], [22, 28, 50], [23, 48, 71], [25, 69, 94], [27, 33, 60], [29, 39, 68], [30, 65, 95], [31, 74, 86], [34, 44, 78], [37, 46, 83], [40, 53, 93], [42, 57, 92], [43, 72, 76], [45, 62, 84], [47, 64, 80], [51, 59, 81], [55, 63, 73], [58, 66, 67]], "193": [[3, 78, 81], [6, 70, 76], [7, 80, 87], [8, 56, 64], [9, 52, 61], [10, 69, 79], [11, 89, 93], [12, 51, 63], [13, 28, 41], [14, 32, 46], [15, 44, 59], [16, 29, 45], [17, 18, 35], [19, 47, 66], [20, 55, 75], [21, 74, 95], [22, 68, 90], [23, 42, 65], [24, 43, 67], [25, 58, 83], [26, 71, 96], [27, 30, 57], [31, 53, 84], [33, 49, 82], [34, 60, 94], [36, 72, 85], [37, 40, 77], [38, 50, 88], [39, 62, 92], [48, 54, 91]], "195": [[3, 42, 45], [6, 49, 55], [7, 43, 50], [8, 51, 59], [9, 52, 61], [10, 83, 93], [11, 37, 48], [12, 32, 44], [13, 53, 66], [14, 58, 72], [15, 75, 90], [16, 71, 87], [17, 29, 46], [18, 86, 91], [19, 38, 57], [20, 79, 96], [21, 64, 85], [22, 67, 89], [23, 84, 88], [24, 68, 92], [25, 73, 97], [26, 30, 56], [27, 54, 81], [28, 35, 63], [31, 69, 95], [33, 47, 80], [34, 40, 74], [36, 77, 82], [39, 62, 94], [41, 76, 78], [60, 65, 70]], "197": [[3, 90, 93], [6, 55, 61], [7, 57, 64], [8, 29, 37], [9, 45, 54], [10, 13, 23], [11, 42, 53], [12, 62, 74], [14, 72, 86], [15, 35, 50], [16, 89, 92], [17, 39, 56], [18, 81, 98], [19, 49, 68], [20, 63, 83], [21, 52, 73], [22, 75, 97], [24, 70, 94], [25, 40, 65], [26, 80, 91], [27, 44, 71], [28, 84, 85], [30, 46, 76], [31, 51, 82], [32, 77, 88], [33, 34, 67], [36, 43, 79], [38, 58, 96], [41, 69, 87], [47, 48, 95], [59, 60, 78]], "199": [[3, 50, 53], [6, 25, 31], [7, 89, 96], [8, 91, 99], [9, 66, 75], [10, 28, 38], [11, 57, 68], [12, 49, 61], [13, 33, 46], [14, 45, 59], [15, 37, 52], [16, 63, 79], [17, 64, 81], [18, 83, 98], [19, 73, 92], [20, 60, 80], [21, 76, 97], [22, 48, 70], [23, 44, 67], [24, 87, 88], [26, 69, 95], [27, 82, 90], [29, 43, 72], [30, 54, 84], [32, 39, 71], [34, 40, 74], [35, 42, 77], [36, 78, 85], [41, 65, 93], [47, 58, 94], [51, 62, 86]], "201": [[3, 97, 100], [6, 88, 94], [7, 38, 45], [8, 33, 41], [9, 78, 87], [10, 27, 37], [11, 80, 91], [12, 61, 73], [13, 21, 34], [14, 54, 68], [15, 17, 32], [16, 56, 72], [18, 59, 77], [19, 51, 70], [20, 46, 66], [22, 49, 71], [23, 83, 95], [24, 57, 81], [25, 86, 90], [26, 39, 65], [28, 36, 64], [29, 60, 89], [30, 52, 82], [31, 74, 96], [35, 50, 85], [40, 53, 93], [42, 67, 92], [43, 55, 98], [44, 58, 99], [47, 75, 79], [48, 69, 84], [62, 63, 76]], "203": [[3, 88, 91], [6, 35, 41], [7, 61, 68], [8, 22, 30], [9, 19, 28], [10, 21, 31], [11, 12, 23], [13, 71, 84], [14, 80, 94], [15, 90, 98], [16, 20, 36], [17, 37, 54], [18, 44, 62], [24, 33, 57], [25, 49, 74], [26, 76, 101], [27, 83, 93], [29, 82, 92], [32, 64, 96], [34, 45, 79], [38, 47, 85], [39, 75, 89], [40, 59, 99], [42, 53, 95], [43, 63, 97], [48, 55, 100], [50, 67, 86], [51, 65, 87], [52, 70, 81], [56, 69, 78], [58, 72, 73], [60, 66, 77]], "205": [[3, 66, 69], [6, 8, 14], [7, 20, 27], [9, 71, 80], [10, 46, 56], [11, 57, 68], [12, 77, 89], [13, 26, 39], [15, 25, 40], [16, 51, 67], [17, 61, 78], [18, 72, 90], [19, 73, 92], [21, 82, 102], [22, 64, 86], [23, 32, 55], [24, 81, 100], [28, 83, 94], [29, 85, 91], [30, 35, 65], [31, 62, 93], [33, 41, 74], [34, 45, 79], [36, 52, 88], [37, 47, 84], [38, 59, 97], [42, 76, 87], [43, 53, 96], [44, 63, 98], [48, 58, 99], [50, 54, 101], [60, 70, 75]], "207": [[3, 34, 37], [6, 67, 73], [7, 46, 53], [8, 64, 72], [9, 62, 71], [10, 68, 78], [11, 16, 27], [12, 39, 51], [13, 15, 28], [14, 33, 47], [17, 21, 38], [18, 77, 95], [19, 36, 55], [20, 82, 102], [22, 63, 85], [23, 84, 100], [24, 56, 80], [25, 76, 101], [26, 43, 69], [29, 87, 91], [30, 45, 75], [31, 86, 90], [32, 83, 92], [35, 59, 94], [40, 79, 88], [41, 70, 96], [42, 57, 99], [44, 66, 97], [48, 61, 98], [49, 65, 93], [50, 54, 103], [52, 74, 81], [58, 60, 89]], "209": [[3, 59, 62], [6, 71, 77], [7, 43, 50], [8, 81, 89], [9, 39, 48], [10, 88, 98], [11, 12, 23], [13, 78, 91], [14, 31, 45], [15, 21, 36], [16, 17, 33], [18, 85, 103], [19, 75, 94], [20, 90, 99], [22, 42, 64], [24, 27, 51], [25, 67, 92], [26, 46, 72], [28, 69, 97], [29, 87, 93], [30, 49, 79], [32, 82, 95], [34, 52, 86], [35, 38, 73], [37, 47, 84], [40, 68, 101], [41, 63, 104], [44, 58, 102], [53, 76, 80], [54, 55, 100], [56, 57, 96], [60, 66, 83], [65, 70, 74]], "211": [[3, 44, 47], [6, 12, 18], [7, 39, 46], [8, 95, 103], [9, 93, 102], [10, 15, 25], [11, 26, 37], [13, 28, 41], [14, 82, 96], [16, 88, 104], [17, 43, 60], [19, 56, 75], [20, 63, 83], [21, 70, 91], [22, 50, 72], [23, 29, 52], [24, 89, 98], [27, 59, 86], [30, 81, 100], [31, 68, 99], [32, 53, 85], [33, 77, 101], [34, 71, 105], [35, 49, 84], [36, 51, 87], [38, 54, 92], [40, 57, 97], [42, 48, 90], [55, 62, 94], [58, 73, 80], [61, 74, 76], [64, 69, 78], [65, 67, 79]], "213": [[3, 96, 99], [6, 34, 40], [7, 20, 27], [8, 78, 86], [9, 93, 102], [10, 77, 87], [11, 58, 69], [12, 31, 43], [13, 49, 62], [14, 68, 82], [15, 76, 91], [16, 47, 63], [17, 42, 59], [18, 23, 41], [19, 32, 51], [21, 46, 67], [22, 53, 75], [24, 36, 60], [25, 90, 98], [26, 39, 65], [28, 80, 105], [29, 83, 101], [30, 64, 94], [33, 73, 106], [35, 81, 97], [37, 48, 85], [38, 66, 104], [44, 74, 95], [45, 79, 89], [50, 71, 92], [52, 61, 100], [54, 56, 103], [55, 70, 88], [57, 72, 84]], "215": [[3, 21, 24], [6, 36, 42], [7, 99, 106], [8, 64, 72], [9, 98, 107], [10, 27, 37], [11, 66, 77], [12, 63, 75], [13, 92, 105], [14, 73, 87], [15, 26, 41], [16, 60, 76], [17, 67, 84], [18, 96, 101], [19, 46, 65], [20, 29, 49], [22, 52, 74], [23, 56, 79], [25, 93, 97], [28, 55, 83], [30, 32, 62], [31, 58, 89], [33, 57, 90], [34, 70, 104], [35, 45, 80], [38, 50, 88], [39, 43, 82], [40, 81, 94], [44, 68, 103], [47, 48, 95], [51, 78, 86], [53, 71, 91], [54, 59, 102], [61, 69, 85]], "217": [[3, 6, 9], [7, 53, 60], [8, 30, 38], [10, 102, 105], [11, 68, 79], [12, 37, 49], [13, 21, 34], [14, 56, 70], [15, 91, 106], [16, 67, 83], [17, 18, 35], [19, 81, 100], [20, 45, 65], [22, 74, 96], [23, 72, 95], [24, 54, 78], [25, 88, 104], [26, 43, 69], [27, 63, 90], [28, 58, 86], [29, 64, 93], [31, 44, 75], [32, 84, 101], [33, 40, 73], [36, 41, 77], [39, 55, 94], [42, 76, 99], [46, 82, 89], [47, 51, 98], [48, 62, 107], [50, 80, 87], [52, 57, 108], [59, 66, 92], [61, 71, 85]], "219": [[3, 87, 90], [6, 100, 106], [7, 12, 19], [8, 49, 57], [9, 98, 107], [10, 44, 54], [11, 24, 35], [13, 14, 27], [15, 66, 81], [16, 78, 94], [17, 34, 51], [18, 84, 102], [20, 38, 58], [21, 52, 73], [22, 82, 104], [23, 46, 69], [25, 55, 80], [26, 71, 97], [28, 31, 59], [29, 63, 92], [30, 37, 67], [32, 64, 96], [33, 50, 83], [36, 75, 108], [39, 85, 95], [40, 76, 103], [41, 79, 99], [42, 88, 89], [43, 48, 91], [45, 60, 105], [47, 62, 109], [53, 65, 101], [56, 70, 93], [61, 72, 86], [68, 74, 77]], "221": [[3, 27, 30], [6, 51, 57], [7, 8, 15], [9, 98, 107], [10, 73, 83], [11, 99, 110], [12, 77, 89], [13, 92, 105], [14, 82, 96], [16, 59, 75], [17, 35, 52], [18, 31, 49], [19, 62, 81], [20, 54, 74], [21, 46, 67], [22, 50, 72], [23, 71, 94], [24, 42, 66], [25, 63, 88], [26, 78, 104], [28, 93, 100], [29, 68, 97], [32, 69, 101], [33, 80, 108], [34, 56, 90], [36, 43, 79], [37, 47, 84], [38, 48, 86], [39, 76, 106], [40, 55, 95], [41, 61, 102], [44, 65, 109], [45, 85, 91], [58, 60, 103], [64, 70, 87]], "223": [[3, 107, 110], [6, 102, 108], [7, 21, 28], [8, 42, 50], [9, 89, 98], [10, 20, 30], [11, 29, 40], [12, 74, 86], [13, 72, 85], [14, 69, 83], [15, 60, 75], [16, 22, 38], [17, 84, 101], [18, 44, 62], [19, 95, 109], [23, 76, 99], [24, 81, 105], [25, 48, 73], [26, 77, 103], [27, 55, 82], [31, 56, 87], [32, 35, 67], [33, 37, 70], [34, 59, 93], [36, 90, 97], [39, 65, 104], [41, 51, 92], [43, 80, 100], [45, 46, 91], [47, 49, 96], [52, 54, 106], [53, 58, 111], [61, 68, 94], [64, 71, 88], [66, 78, 79]], "225": [[3, 20, 23], [6, 58, 64], [7, 53, 60], [8, 51, 59], [9, 36, 45], [10, 74, 84], [11, 85, 96], [12, 15, 27], [13, 86, 99], [14, 101, 110], [16, 34, 50], [17, 66, 83], [18, 93, 111], [19, 57, 76], [21, 97, 107], [22, 55, 77], [24, 71, 95], [25, 78, 103], [26, 94, 105], [28, 52, 80], [29, 41, 70], [30, 31, 61], [32, 87, 106], [33, 39, 72], [35, 81, 109], [37, 65, 102], [38, 89, 98], [40, 48, 88], [42, 79, 104], [43, 49, 92], [44, 47, 91], [46, 67, 112], [54, 63, 108], [56, 69, 100], [62, 73, 90], [68, 75, 82]], "227": [[3, 51, 54], [6, 33, 39], [7, 13, 20], [8, 92, 100], [9, 15, 24], [10, 66, 76], [11, 18, 29], [12, 53, 65], [14, 71, 85], [16, 57, 73], [17, 86, 103], [19, 89, 108], [21, 102, 104], [22, 37, 59], [23, 32, 55], [25, 84, 109], [26, 81, 107], [27, 45, 72], [28, 41, 69], [30, 49, 79], [31, 62, 93], [34, 56, 90], [35, 78, 113], [36, 61, 97], [38, 74, 112], [40, 77, 110], [42, 87, 98], [43, 63, 106], [44, 82, 101], [46, 70, 111], [47, 75, 105], [48, 88, 91], [50, 83, 94], [52, 80, 95], [60, 68, 99], [64, 67, 96]], "229": [[3, 72, 75], [6, 67, 73], [7, 80, 87], [8, 77, 85], [9, 46, 55], [10, 59, 69], [11, 101, 112], [12, 94, 106], [13, 95, 108], [14, 20, 34], [15, 45, 60], [16, 93, 109], [17, 37, 54], [18, 47, 65], [19, 31, 50], [21, 57, 78], [22, 76, 98], [23, 61, 84], [24, 68, 92], [25, 74, 99], [26, 71, 97], [27, 86, 113], [28, 53, 81], [29, 82, 111], [30, 33, 63], [32, 64, 96], [35, 48, 83], [36, 66, 102], [38, 88, 103], [39, 90, 100], [40, 51, 91], [42, 62, 104], [43, 79, 107], [44, 70, 114], [49, 56, 105], [52, 58, 110]], "23": [[3, 8, 11], [6, 7, 10]], "231": [[3, 110, 113], [6, 79, 85], [7, 38, 45], [8, 66, 74], [9, 33, 42], [10, 14, 24], [11, 93, 104], [12, 75, 87], [13, 86, 99], [15, 21, 36], [16, 65, 81], [17, 40, 57], [18, 59, 77], [19, 69, 88], [20, 76, 96], [22, 58, 80], [23, 50, 73], [25, 72, 97], [26, 44, 70], [27, 68, 95], [28, 92, 111], [29, 61, 90], [30, 98, 103], [31, 71, 102], [32, 35, 67], [34, 89, 108], [37, 94, 100], [39, 43, 82], [41, 83, 107], [46, 55, 101], [47, 78, 106], [48, 64, 112], [49, 60, 109], [51, 63, 114], [52, 53, 105], [54, 62, 115], [56, 84, 91]], "233": [[3, 56, 59], [6, 106, 112], [7, 101, 108], [8, 60, 68], [9, 20, 29], [10, 38, 48], [11, 92, 103], [12, 67, 79], [13, 64, 77], [14, 86, 100], [15, 27, 42], [16, 72, 88], [17, 73, 90], [18, 65, 83], [19, 25, 44], [21, 37, 58], [22, 98, 113], [23, 57, 80], [24, 46, 70], [26, 50, 76], [28, 87, 115], [30, 36, 66], [31, 78, 109], [32, 43, 75], [33, 61, 94], [34, 63, 97], [35, 69, 104], [39, 54, 93], [40, 91, 102], [41, 85, 107], [45, 74, 114], [47, 81, 105], [49, 89, 95], [51, 71, 111], [52, 82, 99], [53, 84, 96], [55, 62, 116]], "235": [[3, 38, 41], [6, 105, 111], [7, 49, 56], [8, 72, 80], [9, 21, 30], [10, 88, 98], [11, 13, 24], [12, 108, 115], [14, 33, 47], [15, 55, 70], [16, 101, 117], [17, 64, 81], [18, 66, 84], [19, 40, 59], [20, 53, 73], [22, 69, 91], [23, 37, 60], [25, 103, 107], [26, 68, 94], [27, 34, 61], [28, 35, 63], [29, 87, 116], [31, 75, 106], [32, 50, 82], [36, 42, 78], [39, 92, 104], [43, 67, 110], [44, 89, 102], [45, 93, 97], [46, 76, 113], [48, 51, 99], [52, 57, 109], [54, 86, 95], [58, 77, 100], [62, 83, 90], [65, 74, 96], [71, 79, 85]], "237": [[3, 96, 99], [6, 74, 80], [7, 46, 53], [8, 56, 64], [9, 17, 26], [10, 62, 72], [11, 48, 59], [12, 111, 114], [13, 71, 84], [14, 93, 107], [15, 45, 60], [16, 52, 68], [18, 94, 112], [19, 90, 109], [20, 41, 61], [21, 65, 86], [22, 91, 113], [23, 82, 105], [24, 49, 73], [25, 83, 108], [27, 58, 85], [28, 70, 98], [29, 34, 63], [30, 37, 67], [31, 44, 75], [32, 87, 118], [33, 88, 116], [35, 92, 110], [36, 42, 78], [38, 95, 104], [39, 76, 115], [40, 77, 117], [43, 57, 100], [47, 54, 101], [50, 81, 106], [51, 89, 97], [55, 79, 103], [66, 69, 102]], "239": [[3, 16, 19], [6, 89, 95], [7, 49, 56], [8, 15, 23], [9, 87, 96], [10, 53, 63], [11, 97, 108], [12, 60, 72], [13, 104, 117], [14, 71, 85], [17, 98, 115], [18, 30, 48], [20, 101, 118], [21, 81, 102], [22, 40, 62], [24, 64, 88], [25, 42, 67], [26, 80, 106], [27, 105, 107], [28, 46, 74], [29, 55, 84], [31, 94, 114], [32, 77, 109], [33, 45, 78], [34, 39, 73], [35, 47, 82], [36, 75, 111], [37, 66, 103], [38, 41, 79], [43, 57, 100], [44, 69, 113], [50, 90, 99], [51, 59, 110], [52, 68, 119], [54, 58, 112], [61, 86, 92], [65, 83, 91], [70, 76, 93]], "241": [[3, 17, 20], [6, 12, 18], [7, 52, 59], [8, 98, 106], [9, 83, 92], [10, 63, 73], [11, 58, 69], [13, 49, 62], [14, 87, 101], [15, 46, 61], [16, 70, 86], [19, 66, 85], [21, 35, 56], [22, 100, 119], [23, 79, 102], [24, 33, 57], [25, 55, 80], [26, 78, 104], [27, 105, 109], [28, 39, 67], [29, 97, 115], [30, 45, 75], [31, 77, 108], [32, 93, 116], [34, 84, 118], [36, 71, 107], [37, 76, 113], [38, 72, 110], [40, 41, 81], [42, 48, 90], [43, 95, 103], [44, 68, 112], [47, 74, 120], [50, 64, 114], [51, 60, 111], [53, 89, 99], [54, 91, 96], [65, 82, 94]], "243": [[3, 37, 40], [6, 46, 52], [7, 14, 21], [8, 71, 79], [9, 90, 99], [10, 81, 91], [11, 12, 23], [13, 57, 70], [15, 48, 63], [16, 101, 117], [17, 41, 58], [18, 77, 95], [19, 73, 92], [20, 35, 55], [22, 108, 113], [24, 36, 60], [25, 26, 51], [27, 106, 110], [28, 86, 114], [29, 53, 82], [30, 74, 104], [31, 54, 85], [32, 100, 111], [33, 98, 112], [34, 102, 107], [38, 89, 116], [39, 66, 105], [42, 45, 87], [43, 72, 115], [44, 78, 121], [47, 62, 109], [49, 69, 118], [50, 96, 97], [56, 68, 119], [59, 61, 120], [64, 76, 103], [65, 84, 94], [67, 83, 93], [75, 80, 88]], "245": [[3, 52, 55], [6, 63, 69], [7, 102, 109], [8, 67, 75], [9, 108, 117], [10, 116, 119], [11, 50, 61], [12, 27, 39], [13, 112, 120], [14, 110, 121], [15, 78, 93], [16, 66, 82], [17, 19, 36], [18, 28, 46], [20, 56, 76], [21, 68, 89], [22, 79, 101], [23, 74, 97], [24, 49, 73], [25, 59, 84], [26, 51, 77], [29, 57, 86], [30, 41, 71], [31, 72, 103], [32, 83, 115], [33, 62, 95], [34, 64, 98], [35, 99, 111], [37, 81, 118], [38, 85, 122], [40, 48, 88], [42, 65, 107], [43, 47, 90], [44, 70, 114], [45, 94, 106], [53, 92, 100], [54, 87, 104], [58, 91, 96], [60, 80, 105]], "247": [[3, 98, 101], [6, 61, 67], [7, 58, 65], [8, 112, 120], [9, 53, 62], [10, 13, 23], [11, 44, 55], [12, 14, 26], [15, 75, 90], [16, 95, 111], [17, 37, 54], [18, 100, 118], [19, 103, 122], [20, 27, 47], [21, 102, 123], [22, 83, 105], [24, 46, 70], [25, 49, 74], [28, 76, 104], [29, 97, 121], [30, 39, 69], [31, 78, 109], [32, 64, 96], [33, 73, 106], [34, 85, 119], [35, 99, 113], [36, 81, 117], [38, 94, 115], [40, 48, 88], [41, 51, 92], [42, 68, 110], [43, 50, 93], [45, 63, 108], [56, 77, 114], [57, 59, 116], [60, 80, 107], [71, 87, 89], [72, 84, 91], [79, 82, 86]], "249": [[3, 99, 102], [6, 31, 37], [7, 114, 121], [8, 39, 47], [9, 33, 42], [10, 119, 120], [11, 29, 40], [12, 65, 77], [13, 14, 27], [15, 60, 75], [16, 35, 51], [17, 91, 108], [18, 62, 80], [19, 73, 92], [20, 87, 107], [21, 79, 100], [22, 52, 74], [23, 101, 124], [24, 25, 49], [26, 84, 110], [28, 55, 83], [30, 36, 66], [32, 53, 85], [34, 70, 104], [38, 59, 97], [41, 96, 112], [43, 88, 118], [44, 89, 116], [45, 95, 109], [46, 81, 122], [48, 78, 123], [50, 67, 117], [54, 57, 111], [56, 90, 103], [58, 93, 98], [61, 82, 106], [63, 71, 115], [64, 72, 113], [68, 76, 105], [69, 86, 94]], "25": [[3, 8, 11], [6, 7, 12]], "251": [[3, 6, 9], [7, 69, 76], [8, 16, 24], [10, 64, 74], [11, 114, 125], [12, 118, 121], [13, 33, 46], [14, 67, 81], [15, 95, 110], [17, 18, 35], [19, 96, 115], [20, 79, 99], [21, 107, 123], [22, 63, 85], [23, 70, 93], [25, 40, 65], [26, 101, 124], [27, 61, 88], [28, 77, 105], [29, 82, 111], [30, 32, 62], [31, 86, 117], [34, 97, 120], [36, 51, 87], [37, 71, 108], [38, 75, 113], [39, 73, 112], [41, 91, 119], [42, 60, 102], [43, 49, 92], [44, 45, 89], [47, 53, 100], [48, 56, 104], [50, 66, 116], [52, 54, 106], [57, 72, 122], [58, 84, 109], [59, 94, 98], [68, 80, 103], [78, 83, 90]], "253": [[3, 46, 49], [6, 9, 15], [7, 27, 34], [8, 104, 112], [10, 115, 125], [11, 73, 84], [12, 75, 87], [13, 81, 94], [14, 85, 99], [16, 74, 90], [17, 51, 68], [18, 45, 63], [19, 42, 61], [20, 107, 126], [21, 26, 47], [22, 76, 98], [23, 82, 105], [24, 100, 124], [25, 30, 55], [28, 41, 69], [29, 88, 117], [31, 65, 96], [32, 103, 118], [33, 44, 77], [35, 62, 97], [36, 72, 108], [37, 95, 121], [38, 64, 102], [39, 67, 106], [40, 43, 83], [48, 71, 119], [50, 60, 110], [52, 78, 123], [53, 89, 111], [54, 79, 120], [56, 66, 122], [57, 80, 116], [58, 86, 109], [59, 93, 101], [70, 91, 92]], "255": [[3, 6, 9], [7, 110, 117], [8, 121, 126], [10, 92, 102], [11, 79, 90], [12, 46, 58], [13, 65, 78], [14, 50, 64], [15, 32, 47], [16, 97, 113], [17, 87, 104], [18, 20, 38], [19, 34, 53], [21, 67, 88], [22, 26, 48], [23, 107, 125], [24, 30, 54], [25, 81, 106], [27, 35, 62], [28, 77, 105], [29, 39, 68], [31, 108, 116], [33, 98, 124], [36, 73, 109], [37, 82, 119], [40, 71, 111], [41, 55, 96], [42, 57, 99], [43, 85, 127], [44, 49, 93], [45, 75, 120], [51, 89, 115], [52, 70, 122], [56, 76, 123], [59, 95, 101], [60, 83, 112], [61, 94, 100], [63, 74, 118], [66, 86, 103], [69, 72, 114], [80, 84, 91]], "257": [[3, 88, 91], [6, 74, 80], [7, 48, 55], [8, 109, 117], [9, 77, 86], [10, 26, 36], [11, 113, 124], [12, 23, 35], [13, 56, 69], [14, 30, 44], [15, 119, 123], [16, 27, 43], [17, 66, 83], [18, 32, 50], [19, 110, 128], [20, 58, 78], [21, 64, 85], [22, 38, 60], [24, 37, 61], [25, 107, 125], [28, 92, 120], [29, 71, 100], [31, 90, 121], [33, 65, 98], [34, 45, 79], [39, 62, 101], [40, 82, 122], [41, 105, 111], [42, 73, 115], [46, 93, 118], [47, 67, 114], [49, 53, 102], [51, 94, 112], [52, 97, 108], [54, 72, 126], [57, 96, 104], [59, 68, 127], [63, 95, 99], [70, 84, 103], [75, 76, 106], [81, 87, 89]], "259": [[3, 86, 89], [6, 33, 39], [7, 31, 38], [8, 46, 54], [9, 76, 85], [10, 60, 70], [11, 36, 47], [12, 63, 75], [13, 84, 97], [14, 34, 48], [15, 30, 45], [16, 52, 68], [17, 120, 122], [18, 87, 105], [19, 106, 125], [20, 24, 44], [21, 62, 83], [22, 101, 123], [23, 117, 119], [25, 71, 96], [26, 104, 129], [27, 65, 92], [28, 51, 79], [29, 109, 121], [32, 103, 124], [35, 78, 113], [37, 77, 114], [40, 53, 93], [41, 107, 111], [42, 57, 99], [43, 88, 128], [49, 67, 116], [50, 82, 127], [55, 94, 110], [56, 59, 115], [61, 90, 108], [64, 95, 100], [66, 91, 102], [69, 72, 118], [73, 74, 112], [80, 81, 98]], "261": [[3, 33, 36], [6, 43, 49], [7, 23, 30], [8, 51, 59], [9, 31, 40], [10, 93, 103], [11, 74, 85], [12, 69, 81], [13, 35, 48], [14, 123, 124], [15, 97, 112], [16, 80, 96], [17, 88, 105], [18, 82, 100], [19, 41, 60], [20, 111, 130], [21, 63, 84], [22, 55, 77], [24, 94, 118], [25, 83, 108], [26, 46, 72], [27, 101, 128], [28, 45, 73], [29, 98, 127], [32, 67, 99], [34, 107, 120], [37, 52, 89], [38, 102, 121], [39, 76, 115], [42, 68, 110], [44, 92, 125], [47, 95, 119], [50, 56, 106], [53, 91, 117], [54, 62, 116], [57, 90, 114], [58, 71, 129], [61, 87, 113], [64, 75, 122], [65, 70, 126], [66, 86, 109], [78, 79, 104]], "263": [[3, 57, 60], [6, 115, 121], [7, 35, 42], [8, 30, 38], [9, 93, 102], [10, 113, 123], [11, 43, 54], [12, 46, 58], [13, 15, 28], [14, 108, 122], [16, 72, 88], [17, 110, 127], [18, 98, 116], [19, 87, 106], [20, 75, 95], [21, 48, 69], [22, 103, 125], [23, 109, 131], [24, 29, 53], [25, 65, 90], [26, 52, 78], [27, 67, 94], [31, 80, 111], [32, 97, 129], [33, 63, 96], [34, 40, 74], [36, 47, 83], [37, 68, 105], [39, 61, 100], [41, 104, 118], [44, 82, 126], [45, 56, 101], [49, 71, 120], [50, 99, 114], [51, 73, 124], [55, 89, 119], [59, 76, 128], [62, 84, 117], [64, 66, 130], [70, 81, 112], [77, 79, 107], [85, 86, 92]], "265": [[3, 101, 104], [6, 46, 52], [7, 51, 58], [8, 56, 64], [9, 60, 69], [10, 67, 77], [11, 126, 128], [12, 83, 95], [13, 123, 129], [14, 33, 47], [15, 94, 109], [16, 72, 88], [17, 81, 98], [18, 90, 108], [19, 36, 55], [20, 21, 41], [22, 78, 100], [23, 92, 115], [24, 29, 53], [25, 66, 91], [26, 31, 57], [27, 32, 59], [28, 110, 127], [30, 111, 124], [34, 96, 130], [35, 50, 85], [37, 42, 79], [38, 87, 125], [39, 106, 120], [40, 93, 132], [43, 73, 116], [44, 68, 112], [45, 107, 113], [48, 70, 118], [49, 65, 114], [54, 80, 131], [61, 82, 122], [62, 86, 117], [63, 99, 103], [71, 75, 119], [74, 89, 102], [76, 84, 105]], "267": [[3, 128, 131], [6, 82, 88], [7, 126, 133], [8, 78, 86], [9, 66, 75], [10, 105, 115], [11, 26, 37], [12, 28, 40], [13, 85, 98], [14, 67, 81], [15, 77, 92], [16, 35, 51], [17, 25, 42], [18, 41, 59], [19, 68, 87], [20, 34, 54], [21, 117, 129], [22, 121, 124], [23, 93, 116], [24, 113, 130], [27, 83, 110], [29, 96, 125], [30, 69, 99], [31, 49, 80], [32, 70, 102], [33, 71, 104], [36, 43, 79], [38, 74, 112], [39, 56, 95], [44, 76, 120], [45, 64, 109], [46, 61, 107], [47, 97, 123], [48, 100, 119], [50, 90, 127], [52, 62, 114], [53, 106, 108], [55, 101, 111], [57, 65, 122], [58, 60, 118], [63, 72, 132], [73, 91, 103], [84, 89, 94]], "269": [[3, 14, 17], [6, 67, 73], [7, 16, 23], [8, 55, 63], [9, 81, 90], [10, 61, 71], [11, 69, 80], [12, 126, 131], [13, 96, 109], [15, 95, 110], [18, 119, 132], [19, 99, 118], [20, 108, 128], [21, 84, 105], [22, 52, 74], [24, 76, 100], [25, 97, 122], [26, 88, 114], [27, 64, 91], [28, 70, 98], [29, 82, 111], [30, 106, 133], [31, 117, 121], [32, 62, 94], [33, 101, 134], [34, 58, 92], [35, 44, 79], [36, 41, 77], [37, 38, 75], [39, 65, 104], [40, 43, 83], [42, 78, 120], [45, 85, 130], [46, 107, 116], [47, 66, 113], [48, 54, 102], [49, 93, 127], [51, 103, 115], [53, 59, 112], [56, 89, 124], [57, 87, 125], [60, 86, 123], [68, 72, 129]], "271": [[3, 38, 41], [6, 129, 135], [7, 116, 123], [8, 119, 127], [9, 74, 83], [10, 25, 35], [11, 79, 90], [12, 120, 132], [13, 89, 102], [14, 80, 94], [15, 42, 57], [16, 105, 121], [17, 82, 99], [18, 51, 69], [19, 27, 46], [20, 30, 50], [21, 47, 68], [22, 59, 81], [23, 55, 78], [24, 84, 108], [26, 115, 130], [28, 33, 61], [29, 71, 100], [31, 32, 63], [34, 75, 109], [36, 95, 131], [37, 101, 133], [39, 107, 125], [40, 72, 112], [43, 91, 134], [44, 49, 93], [45, 104, 122], [48, 70, 118], [52, 65, 117], [53, 58, 111], [54, 56, 110], [60, 87, 124], [62, 64, 126], [66, 77, 128], [67, 98, 106], [73, 85, 113], [76, 92, 103], [86, 88, 97]], "273": [[3, 86, 89], [6, 96, 102], [7, 21, 28], [8, 93, 101], [9, 113, 122], [10, 131, 132], [11, 38, 49], [12, 71, 83], [13, 75, 88], [14, 116, 130], [15, 104, 119], [16, 34, 50], [17, 74, 91], [18, 41, 59], [19, 107, 126], [20, 37, 57], [22, 54, 76], [23, 80, 103], [24, 110, 134], [25, 108, 133], [26, 52, 78], [27, 109, 136], [29, 82, 111], [30, 60, 90], [31, 97, 128], [32, 67, 99], [33, 51, 84], [35, 79, 114], [36, 87, 123], [39, 81, 120], [40, 115, 118], [42, 43, 85], [44, 56, 100], [45, 53, 98], [46, 66, 112], [47, 58, 105], [48, 73, 121], [55, 94, 124], [61, 68, 129], [62, 63, 125], [64, 92, 117], [65, 70, 135], [69, 77, 127], [72, 95, 106]], "275": [[3, 19, 22], [6, 82, 88], [7, 74, 81], [8, 26, 34], [9, 68, 77], [10, 100, 110], [11, 105, 116], [12, 114, 126], [13, 95, 108], [14, 58, 72], [15, 122, 137], [16, 53, 69], [17, 37, 54], [18, 67, 85], [20, 45, 65], [21, 90, 111], [23, 117, 135], [24, 79, 103], [25, 96, 121], [27, 91, 118], [28, 61, 89], [29, 55, 84], [30, 50, 80], [31, 115, 129], [32, 92, 124], [33, 64, 97], [35, 106, 134], [36, 73, 109], [38, 107, 130], [39, 62, 101], [40, 83, 123], [41, 63, 104], [42, 60, 102], [43, 113, 119], [44, 76, 120], [46, 86, 132], [47, 51, 98], [48, 94, 133], [49, 78, 127], [52, 87, 136], [56, 75, 131], [57, 71, 128], [59, 66, 125], [70, 93, 112]], "277": [[3, 82, 85], [6, 81, 87], [7, 9, 16], [8, 110, 118], [10, 126, 136], [11, 131, 135], [12, 59, 71], [13, 95, 108], [14, 32, 46], [15, 62, 77], [17, 73, 90], [18, 61, 79], [19, 20, 39], [21, 80, 101], [22, 98, 120], [23, 66, 89], [24, 106, 130], [25, 58, 83], [26, 93, 119], [27, 72, 99], [28, 117, 132], [29, 104, 133], [30, 64, 94], [31, 74, 105], [33, 42, 75], [34, 63, 97], [35, 49, 84], [36, 102, 138], [37, 86, 123], [38, 53, 91], [40, 88, 128], [41, 109, 127], [43, 57, 100], [44, 67, 111], [45, 70, 115], [47, 96, 134], [48, 76, 124], [50, 113, 114], [51, 78, 129], [52, 103, 122], [54, 107, 116], [56, 65, 121], [60, 92, 125], [68, 69, 137]], "279": [[3, 21, 24], [6, 25, 31], [7, 67, 74], [8, 119, 127], [9, 86, 95], [10, 133, 136], [11, 92, 103], [12, 38, 50], [13, 15, 28], [14, 41, 55], [16, 121, 137], [17, 117, 134], [18, 97, 115], [19, 47, 66], [20, 68, 88], [22, 102, 124], [23, 60, 83], [26, 112, 138], [27, 43, 70], [29, 84, 113], [30, 52, 82], [32, 94, 126], [33, 36, 69], [34, 37, 71], [35, 73, 108], [39, 72, 111], [40, 100, 139], [42, 90, 132], [44, 65, 109], [45, 78, 123], [46, 104, 129], [48, 58, 106], [49, 110, 120], [51, 77, 128], [53, 61, 114], [54, 81, 135], [56, 105, 118], [57, 59, 116], [62, 87, 130], [63, 85, 131], [64, 93, 122], [75, 79, 125], [76, 96, 107], [80, 98, 101], [89, 91, 99]], "281": [[3, 8, 11], [6, 63, 69], [7, 98, 105], [9, 97, 106], [10, 71, 81], [12, 35, 47], [13, 26, 39], [14, 48, 62], [15, 70, 85], [16, 108, 124], [17, 49, 66], [18, 68, 86], [19, 103, 122], [20, 37, 57], [21, 52, 73], [22, 58, 80], [23, 92, 115], [24, 116, 140], [25, 53, 78], [27, 90, 117], [28, 107, 135], [29, 102, 131], [30, 82, 112], [31, 95, 126], [32, 113, 136], [33, 76, 109], [34, 104, 138], [36, 111, 134], [38, 46, 84], [40, 74, 114], [41, 119, 121], [42, 59, 101], [43, 110, 128], [44, 93, 137], [45, 55, 100], [50, 99, 132], [51, 79, 130], [54, 88, 139], [56, 77, 133], [60, 94, 127], [61, 64, 125], [65, 87, 129], [67, 96, 118], [72, 89, 120], [75, 83, 123]], "283": [[3, 18, 21], [6, 59, 65], [7, 133, 140], [8, 53, 61], [9, 10, 19], [11, 58, 69], [12, 24, 36], [13, 107, 120], [14, 80, 94], [15, 123, 138], [16, 85, 101], [17, 45, 62], [20, 96, 116], [22, 29, 51], [23, 111, 134], [25, 93, 118], [26, 126, 131], [27, 92, 119], [28, 74, 102], [30, 46, 76], [31, 106, 137], [32, 83, 115], [33, 97, 130], [34, 54, 88], [35, 79, 114], [37, 50, 87], [38, 67, 105], [39, 89, 128], [40, 41, 81], [42, 49, 91], [43, 47, 90], [44, 104, 135], [48, 84, 132], [52, 75, 127], [55, 70, 125], [56, 103, 124], [57, 109, 117], [60, 82, 141], [63, 99, 121], [64, 72, 136], [66, 73, 139], [68, 86, 129], [71, 100, 112], [77, 98, 108], [78, 95, 110]], "285": [[3, 9, 12], [6, 23, 29], [7, 26, 33], [8, 87, 95], [10, 37, 47], [11, 17, 28], [13, 110, 123], [14, 50, 64], [15, 105, 120], [16, 119, 135], [18, 115, 133], [19, 58, 77], [20, 62, 82], [21, 91, 112], [22, 99, 121], [24, 65, 89], [25, 68, 93], [27, 36, 63], [30, 98, 128], [31, 124, 130], [32, 71, 103], [34, 113, 138], [35, 49, 84], [38, 56, 94], [39, 57, 96], [40, 114, 131], [41, 75, 116], [42, 97, 139], [43, 102, 140], [44, 67, 111], [45, 73, 118], [46, 86, 132], [48, 100, 137], [51, 74, 125], [52, 54, 106], [53, 88, 141], [55, 72, 127], [59, 92, 134], [60, 108, 117], [61, 81, 142], [66, 90, 129], [69, 107, 109], [70, 79, 136], [76, 83, 126], [78, 85, 122], [80, 101, 104]], "287": [[3, 33, 36], [6, 114, 120], [7, 9, 16], [8, 76, 84], [10, 12, 22], [11, 132, 143], [13, 123, 136], [14, 32, 46], [15, 54, 69], [17, 107, 124], [18, 53, 71], [19, 51, 70], [20, 24, 44], [21, 40, 61], [23, 68, 91], [25, 127, 135], [26, 48, 74], [27, 85, 112], [28, 31, 59], [29, 108, 137], [30, 101, 131], [34, 100, 134], [35, 103, 138], [37, 45, 82], [38, 110, 139], [39, 87, 126], [41, 117, 129], [42, 99, 141], [43, 73, 116], [47, 55, 102], [49, 81, 130], [50, 118, 119], [52, 88, 140], [56, 77, 133], [57, 64, 121], [58, 67, 125], [60, 62, 122], [63, 65, 128], [66, 79, 142], [75, 97, 115], [78, 98, 111], [80, 94, 113], [83, 95, 109], [86, 96, 105], [89, 92, 106], [90, 93, 104]], "289": [[3, 95, 98], [6, 26, 32], [7, 39, 46], [8, 9, 17], [10, 49, 59], [11, 55, 66], [12, 75, 87], [13, 69, 82], [14, 67, 81], [15, 36, 51], [16, 122, 138], [18, 106, 124], [19, 120, 139], [20, 132, 137], [21, 43, 64], [22, 94, 116], [23, 89, 112], [24, 41, 65], [25, 71, 96], [27, 31, 58], [28, 86, 114], [29, 111, 140], [30, 129, 130], [33, 113, 143], [34, 85, 119], [35, 45, 80], [37, 68, 105], [38, 83, 121], [40, 53, 93], [42, 92, 134], [44, 101, 144], [47, 115, 127], [48, 62, 110], [50, 91, 141], [52, 90, 142], [54, 107, 128], [56, 77, 133], [57, 97, 135], [60, 104, 125], [61, 70, 131], [63, 100, 126], [72, 108, 109], [73, 99, 117], [74, 79, 136], [78, 88, 123], [84, 102, 103]], "29": [[3, 11, 14], [6, 10, 13], [8, 9, 12]], "291": [[3, 23, 26], [6, 38, 44], [7, 129, 136], [8, 112, 120], [9, 135, 144], [10, 50, 60], [11, 89, 100], [12, 139, 140], [13, 95, 108], [14, 52, 66], [15, 28, 43], [16, 106, 122], [17, 116, 133], [18, 46, 64], [19, 83, 102], [20, 125, 145], [21, 98, 119], [22, 110, 132], [24, 73, 97], [25, 55, 80], [27, 101, 128], [29, 48, 77], [30, 130, 131], [31, 78, 109], [32, 91, 123], [33, 41, 74], [34, 92, 126], [35, 70, 105], [36, 79, 115], [37, 49, 86], [39, 82, 121], [40, 103, 143], [42, 54, 96], [45, 72, 117], [47, 71, 118], [51, 53, 104], [56, 58, 114], [57, 67, 124], [59, 68, 127], [61, 81, 142], [62, 75, 137], [63, 90, 138], [65, 76, 141], [69, 88, 134], [84, 94, 113], [85, 99, 107], [87, 93, 111]], "293": [[3, 79, 82], [6, 107, 113], [7, 52, 59], [8, 73, 81], [9, 77, 86], [10, 38, 48], [11, 132, 143], [12, 102, 114], [13, 21, 34], [14, 32, 46], [15, 41, 56], [16, 17, 33], [18, 22, 40], [19, 93, 112], [20, 134, 139], [23, 118, 141], [24, 85, 109], [25, 70, 95], [26, 131, 136], [27, 36, 63], [28, 130, 135], [29, 99, 128], [30, 61, 91], [31, 111, 142], [35, 62, 97], [37, 80, 117], [39, 83, 122], [42, 125, 126], [43, 110, 140], [44, 54, 98], [45, 49, 94], [47, 76, 123], [50, 58, 108], [51, 55, 106], [53, 119, 121], [57, 87, 144], [60, 88, 145], [64, 105, 124], [65, 90, 138], [66, 67, 133], [68, 96, 129], [69, 104, 120], [71, 75, 146], [72, 84, 137], [74, 92, 127], [78, 100, 115], [89, 101, 103]], "295": [[3, 39, 42], [6, 59, 65], [7, 41, 48], [8, 84, 92], [9, 71, 80], [10, 105, 115], [11, 62, 73], [12, 97, 109], [13, 85, 98], [14, 24, 38], [15, 119, 134], [16, 135, 144], [17, 32, 49], [18, 107, 125], [19, 136, 140], [20, 94, 114], [21, 95, 116], [22, 102, 124], [23, 30, 53], [25, 132, 138], [26, 64, 90], [27, 126, 142], [28, 128, 139], [29, 129, 137], [31, 79, 110], [33, 66, 99], [34, 57, 91], [35, 46, 81], [36, 77, 113], [37, 63, 100], [40, 43, 83], [44, 45, 89], [47, 54, 101], [50, 93, 143], [51, 67, 118], [52, 96, 147], [55, 117, 123], [56, 112, 127], [58, 106, 131], [60, 61, 121], [68, 86, 141], [69, 104, 122], [70, 75, 145], [72, 103, 120], [74, 88, 133], [76, 108, 111], [78, 87, 130]], "297": [[3, 72, 75], [6, 65, 71], [7, 38, 45], [8, 59, 67], [9, 27, 36], [10, 91, 101], [11, 132, 143], [12, 16, 28], [13, 61, 74], [14, 109, 123], [15, 25, 40], [17, 133, 147], [18, 100, 118], [19, 85, 104], [20, 114, 134], [21, 30, 51], [22, 103, 125], [23, 82, 105], [24, 86, 110], [26, 131, 140], [29, 44, 73], [31, 64, 95], [32, 127, 138], [33, 116, 148], [34, 47, 81], [35, 89, 124], [37, 43, 80], [39, 117, 141], [41, 42, 83], [46, 66, 112], [48, 87, 135], [49, 93, 142], [50, 78, 128], [52, 108, 137], [53, 62, 115], [54, 92, 146], [55, 120, 122], [56, 111, 130], [57, 79, 136], [58, 113, 126], [60, 84, 144], [63, 76, 139], [68, 77, 145], [69, 107, 121], [70, 98, 129], [88, 90, 119], [94, 97, 106], [96, 99, 102]], "299": [[3, 111, 114], [6, 33, 39], [7, 88, 95], [8, 32, 40], [9, 73, 82], [10, 16, 26], [11, 129, 140], [12, 137, 149], [13, 18, 31], [14, 22, 36], [15, 29, 44], [17, 117, 134], [19, 86, 105], [20, 23, 43], [21, 28, 49], [24, 92, 116], [25, 37, 62], [27, 121, 148], [30, 97, 127], [34, 108, 142], [35, 131, 133], [38, 74, 112], [41, 53, 94], [42, 71, 113], [45, 99, 144], [46, 115, 138], [47, 72, 119], [48, 61, 109], [50, 91, 141], [51, 84, 135], [52, 87, 139], [54, 102, 143], [55, 68, 123], [56, 96, 147], [57, 75, 132], [58, 78, 136], [59, 66, 125], [60, 64, 124], [63, 65, 128], [67, 106, 126], [69, 76, 145], [70, 83, 146], [77, 100, 122], [79, 90, 130], [80, 101, 118], [81, 98, 120], [85, 104, 110], [89, 103, 107]], "301": [[3, 42, 45], [6, 68, 74], [7, 18, 25], [8, 138, 146], [9, 17, 26], [10, 47, 57], [11, 124, 135], [12, 89, 101], [13, 120, 133], [14, 102, 116], [15, 112, 127], [16, 48, 64], [19, 113, 132], [20, 35, 55], [21, 49, 70], [22, 34, 56], [23, 43, 66], [24, 76, 100], [27, 117, 144], [28, 82, 110], [29, 85, 114], [30, 98, 128], [31, 92, 123], [32, 121, 148], [33, 50, 83], [36, 52, 88], [37, 103, 140], [38, 91, 129], [39, 65, 104], [40, 44, 84], [41, 115, 145], [46, 79, 125], [51, 80, 131], [53, 122, 126], [54, 96, 150], [58, 94, 149], [59, 60, 119], [61, 73, 134], [62, 75, 137], [63, 78, 141], [67, 95, 139], [69, 90, 142], [71, 87, 143], [72, 93, 136], [77, 106, 118], [81, 109, 111], [86, 107, 108], [97, 99, 105]], "31": [[3, 7, 10], [6, 9, 15], [8, 11, 12]], "33": [[3, 12, 15], [6, 8, 14], [7, 10, 16], [9, 11, 13]], "35": [[3, 11, 14], [6, 7, 13], [8, 12, 15], [9, 10, 16]], "37": [[3, 12, 15], [6, 14, 17], [7, 11, 18], [8, 13, 16]], "39": [[3, 12, 15], [6, 11, 17], [7, 13, 19], [8, 10, 18], [9, 14, 16]], "41": [[3, 11, 14], [6, 13, 19], [7, 16, 18], [8, 12, 20], [9, 15, 17]], "43": [[3, 15, 18], [6, 8, 14], [7, 17, 19], [9, 13, 21], [11, 12, 20]], "45": [[3, 12, 15], [6, 19, 20], [7, 14, 21], [8, 9, 17], [10, 13, 22], [11, 16, 18]], "47": [[3, 19, 22], [6, 8, 14], [7, 17, 23], [10, 11, 21], [12, 15, 20], [13, 16, 18]], "49": [[3, 7, 10], [6, 19, 24], [8, 18, 23], [9, 11, 20], [12, 16, 21], [13, 14, 22]], "51": [[3, 11, 14], [6, 12, 18], [7, 20, 24], [8, 15, 23], [9, 16, 25], [10, 19, 22], [13, 17, 21]], "53": [[3, 9, 12], [6, 20, 26], [7, 17, 24], [8, 22, 23], [10, 11, 21], [13, 15, 25], [16, 18, 19]], "55": [[3, 6, 9], [7, 11, 18], [8, 13, 21], [10, 17, 27], [12, 20, 23], [14, 19, 22], [15, 16, 24]], "57": [[3, 8, 11], [6, 12, 18], [7, 23, 27], [9, 19, 28], [10, 16, 26], [13, 20, 24], [14, 21, 22], [15, 17, 25]], "59": [[3, 7, 10], [6, 12, 18], [8, 20, 28], [9, 21, 29], [11, 13, 24], [14, 22, 23], [15, 19, 25], [16, 17, 26]], "61": [[3, 9, 12], [6, 14, 20], [7, 11, 18], [8, 22, 30], [10, 23, 28], [13, 21, 27], [15, 17, 29], [16, 19, 26]], "63": [[3, 15, 18], [6, 24, 30], [7, 9, 16], [8, 26, 29], [10, 17, 27], [11, 14, 25], [12, 23, 28], [13, 19, 31], [20, 21, 22]], "65": [[3, 27, 30], [6, 12, 18], [7, 19, 26], [8, 14, 22], [9, 23, 32], [10, 15, 25], [11, 17, 28], [13, 21, 31], [16, 20, 29]], "67": [[3, 17, 20], [6, 10, 16], [7, 19, 26], [8, 29, 30], [9, 25, 33], [11, 12, 23], [13, 15, 28], [14, 18, 32], [21, 22, 24]], "69": [[3, 26, 29], [6, 31, 32], [7, 20, 27], [8, 22, 30], [9, 14, 23], [10, 11, 21], [12, 13, 25], [15, 18, 33], [16, 19, 34], [17, 24, 28]], "71": [[3, 28, 31], [6, 9, 15], [7, 13, 20], [8, 27, 35], [10, 23, 33], [11, 19, 30], [12, 14, 26], [16, 21, 34], [17, 22, 32], [18, 24, 29]], "73": [[3, 15, 18], [6, 27, 33], [7, 29, 36], [8, 26, 34], [9, 14, 23], [10, 12, 22], [11, 17, 28], [13, 25, 35], [19, 24, 30], [20, 21, 32]], "75": [[3, 12, 15], [6, 16, 22], [7, 30, 37], [8, 32, 35], [9, 17, 26], [10, 31, 34], [11, 14, 25], [13, 20, 33], [18, 21, 36], [19, 27, 29], [23, 24, 28]], "77": [[3, 24, 27], [6, 33, 38], [7, 12, 19], [8, 14, 22], [9, 16, 25], [10, 21, 31], [11, 26, 37], [13, 23, 36], [15, 20, 35], [17, 28, 32], [18, 29, 30]], "79": [[3, 21, 24], [6, 35, 38], [7, 19, 26], [8, 9, 17], [10, 18, 28], [11, 23, 34], [12, 20, 32], [13, 16, 29], [14, 25, 39], [15, 31, 33], [22, 27, 30]], "81": [[3, 24, 27], [6, 10, 16], [7, 29, 36], [8, 9, 17], [11, 19, 30], [12, 34, 35], [13, 26, 39], [14, 23, 37], [15, 25, 40], [18, 31, 32], [20, 28, 33], [21, 22, 38]], "83": [[3, 7, 10], [6, 28, 34], [8, 24, 32], [9, 13, 22], [11, 29, 40], [12, 25, 37], [14, 33, 36], [15, 16, 31], [17, 21, 38], [18, 23, 41], [19, 20, 39], [26, 27, 30]], "85": [[3, 8, 11], [6, 22, 28], [7, 33, 40], [9, 16, 25], [10, 37, 38], [12, 20, 32], [13, 14, 27], [15, 26, 41], [17, 29, 39], [18, 31, 36], [19, 24, 42], [21, 30, 34]], "87": [[3, 20, 23], [6, 40, 41], [7, 28, 35], [8, 25, 33], [9, 13, 22], [10, 19, 29], [11, 16, 27], [12, 30, 42], [14, 36, 37], [15, 24, 39], [17, 26, 43], [18, 31, 38], [21, 32, 34]], "89": [[3, 39, 42], [6, 18, 24], [7, 16, 23], [8, 25, 33], [9, 12, 21], [10, 35, 44], [11, 32, 43], [13, 15, 28], [14, 27, 41], [17, 20, 37], [19, 30, 40], [22, 31, 36], [26, 29, 34]], "91": [[3, 33, 36], [6, 37, 43], [7, 31, 38], [8, 32, 40], [9, 17, 26], [10, 13, 23], [11, 34, 45], [12, 15, 27], [14, 28, 42], [16, 19, 35], [18, 29, 44], [20, 21, 41], [22, 30, 39]], "93": [[3, 28, 31], [6, 13, 19], [7, 38, 45], [8, 32, 40], [9, 34, 43], [10, 20, 30], [11, 16, 27], [12, 17, 29], [14, 37, 42], [15, 26, 41], [18, 36, 39], [21, 23, 44], [22, 24, 46], [25, 33, 35]], "95": [[3, 6, 9], [7, 35, 42], [8, 13, 21], [10, 33, 43], [11, 19, 30], [12, 29, 41], [14, 23, 37], [15, 25, 40], [16, 31, 47], [17, 34, 44], [18, 38, 39], [20, 26, 46], [22, 28, 45], [27, 32, 36]], "97": [[3, 21, 24], [6, 34, 40], [7, 23, 30], [8, 44, 45], [9, 37, 46], [10, 33, 43], [11, 14, 25], [12, 17, 29], [13, 15, 28], [16, 39, 42], [18, 38, 41], [19, 31, 47], [22, 27, 48], [26, 35, 36]], "99": [[3, 19, 22], [6, 35, 41], [7, 10, 17], [8, 43, 48], [9, 29, 38], [11, 42, 46], [12, 18, 30], [13, 20, 33], [14, 31, 45], [15, 32, 47], [16, 21, 37], [23, 36, 40], [24, 25, 49], [26, 34, 39], [27, 28, 44]]}}}

==> anc/data/verification.json <==
{
 "description": "Per-tree certificates for the two-degree-2 theorem, regenerated 2026-08-24 with the constructor RESTRICTED to the printed 8-case catalog (adjacent case rooted at a chain outer neighbour; c=r always). Each line: gentreeg parent array ; edge labels in gentreeg edge order. Independently verified by scripts/two_deg2_verify.py (zero shared code with the constructor): tree validity, exactly two degree-2 vertices, label bijection onto [1,n-1], vertex sums a complete residue system mod n. All ten files live in this directory, xz-compressed (the sha256 is over the decompressed certificate lines, so it is independent of the compression format and unchanged from the earlier gzip release); sha256 is over the concatenated certificate lines and is recomputed from the actual files by validate_research.py on every run.",
 "files": [
  {
   "file": "certs_n7.txt.xz",
   "certificates": 2,
   "sha256": "34607b0a02c1eff626f9b4a1967f8f1acdd31f3adf55c9ec82485d3362cd14e5",
   "violations": [],
   "location": "repo"
  },
  {
   "file": "certs_n9.txt.xz",
   "certificates": 10,
   "sha256": "b3f3155db1ca379bba0a4e6a3e0792862612cccbc65df786d83ff0ad05c60272",
   "violations": [],
   "location": "repo"
  },
  {
   "file": "certs_n11.txt.xz",
   "certificates": 46,
   "sha256": "7cc96d3021d48f476974b500c736b5a435bed5c7af07c3e548851a9be87eda61",
   "violations": [],
   "location": "repo"
  },
  {
   "file": "certs_n13.txt.xz",
   "certificates": 204,
   "sha256": "b6a8d8ba0dd0ce223538ecfebee743777b97f6279b44cae406b80618d56bf4ab",
   "violations": [],
   "location": "repo"
  },
  {
   "file": "certs_n15.txt.xz",
   "certificates": 908,
   "sha256": "782cb7e998c1d7dd7bcc69a40b9ceea6c5b970ff72c0582a015ea51f9e3fccb1",
   "violations": [],
   "location": "repo"
  },
  {
   "file": "certs_n17.txt.xz",
   "certificates": 4070,
   "sha256": "9d9398bebba860289a6ab490a1267bfa3a7fe4933e05f19fcd4f2e53408dacc4",
   "violations": [],
   "location": "repo"
  },
  {
   "file": "certs_n19.txt.xz",
   "certificates": 18390,
   "sha256": "807e02e4a0e3212bd390d7cadb6e7e08c4e75204d30efebe8471d9f853a4e236",
   "violations": [],
   "location": "repo"
  },
  {
   "file": "certs_n21.txt.xz",
   "certificates": 83628,
   "sha256": "4ed2b12b817cad899fa5eff1c110f3a235479c346dbf6da74ed4fd52c60ce577",
   "violations": [],
   "location": "repo"
  },
  {
   "file": "certs_n23.txt.xz",
   "certificates": 382326,
   "sha256": "c3a31fb264b42a8f19b8415ce185c0948f8d6d3bae8d594e9ddfb8f3177300af",
   "violations": [],
   "location": "repo"
  },
  {
   "file": "certs_n25.txt.xz",
   "certificates": 1755486,
   "sha256": "9d42c5f966efc0374cbe603e0935718709833163e4214a3a390a374a4e881827",
   "violations": [],
   "location": "repo"
  }
 ],
 "total": 2245070,
 "independent_checker_violations": 0
}

==> anc/reproduction_census.log <==
Full one-command reproduction log, --census mode.
Date: 2026-08-24.  Host: darwin arm64, Python 3.14.7, nauty gentreeg 2.9.3.
Command: GENTREEG=/opt/homebrew/bin/gentreeg python3 scripts/verify_supplement.py --census
Wall clock: 7m26s.

ok   certs_n7.txt.gz: parent arrays pairwise distinct (no tree certified twice)
ok   certs_n7.txt.gz: line count equals the census of order 7 (2)
ok   certs_n7.txt.gz: parent-array set equals a fresh gentreeg enumeration (missing 0, extra 0)
ok   certs_n7.txt.gz: independent checker clean
ok   certs_n7.txt.gz: count and SHA-256 match manifest
ok   certs_n9.txt.gz: parent arrays pairwise distinct (no tree certified twice)
ok   certs_n9.txt.gz: line count equals the census of order 9 (10)
ok   certs_n9.txt.gz: parent-array set equals a fresh gentreeg enumeration (missing 0, extra 0)
ok   certs_n9.txt.gz: independent checker clean
ok   certs_n9.txt.gz: count and SHA-256 match manifest
ok   certs_n11.txt.gz: parent arrays pairwise distinct (no tree certified twice)
ok   certs_n11.txt.gz: line count equals the census of order 11 (46)
ok   certs_n11.txt.gz: parent-array set equals a fresh gentreeg enumeration (missing 0, extra 0)
ok   certs_n11.txt.gz: independent checker clean
ok   certs_n11.txt.gz: count and SHA-256 match manifest
ok   certs_n13.txt.gz: parent arrays pairwise distinct (no tree certified twice)
ok   certs_n13.txt.gz: line count equals the census of order 13 (204)
ok   certs_n13.txt.gz: parent-array set equals a fresh gentreeg enumeration (missing 0, extra 0)
ok   certs_n13.txt.gz: independent checker clean
ok   certs_n13.txt.gz: count and SHA-256 match manifest
ok   certs_n15.txt.gz: parent arrays pairwise distinct (no tree certified twice)
ok   certs_n15.txt.gz: line count equals the census of order 15 (908)
ok   certs_n15.txt.gz: parent-array set equals a fresh gentreeg enumeration (missing 0, extra 0)
ok   certs_n15.txt.gz: independent checker clean
ok   certs_n15.txt.gz: count and SHA-256 match manifest
ok   certs_n17.txt.gz: parent arrays pairwise distinct (no tree certified twice)
ok   certs_n17.txt.gz: line count equals the census of order 17 (4,070)
ok   certs_n17.txt.gz: parent-array set equals a fresh gentreeg enumeration (missing 0, extra 0)
ok   certs_n17.txt.gz: independent checker clean
ok   certs_n17.txt.gz: count and SHA-256 match manifest
ok   certs_n19.txt.gz: parent arrays pairwise distinct (no tree certified twice)
ok   certs_n19.txt.gz: line count equals the census of order 19 (18,390)
ok   certs_n19.txt.gz: parent-array set equals a fresh gentreeg enumeration (missing 0, extra 0)
ok   certs_n19.txt.gz: independent checker clean
ok   certs_n19.txt.gz: count and SHA-256 match manifest
ok   certs_n21.txt.gz: parent arrays pairwise distinct (no tree certified twice)
ok   certs_n21.txt.gz: line count equals the census of order 21 (83,628)
ok   certs_n21.txt.gz: parent-array set equals a fresh gentreeg enumeration (missing 0, extra 0)
ok   certs_n21.txt.gz: independent checker clean
ok   certs_n21.txt.gz: count and SHA-256 match manifest
ok   certs_n23.txt.gz: parent arrays pairwise distinct (no tree certified twice)
ok   certs_n23.txt.gz: line count equals the census of order 23 (382,326)
ok   certs_n23.txt.gz: parent-array set equals a fresh gentreeg enumeration (missing 0, extra 0)
ok   certs_n23.txt.gz: independent checker clean
ok   certs_n23.txt.gz: count and SHA-256 match manifest
ok   certs_n25.txt.gz: parent arrays pairwise distinct (no tree certified twice)
ok   certs_n25.txt.gz: line count equals the census of order 25 (1,755,486)
ok   certs_n25.txt.gz: parent-array set equals a fresh gentreeg enumeration (missing 0, extra 0)
ok   certs_n25.txt.gz: independent checker clean
ok   certs_n25.txt.gz: count and SHA-256 match manifest
ok   certificate grand total 2,245,070 (got 2,245,070)
ok   census numbers sum to the same grand total
ok   no UNKNOWN packing instances
ok   all 983 packing witnesses re-verified exactly
ok   [3,K]: witnessed for every odd 21<=n<=301 outside listed exceptions
ok   [4,K]: witnessed for every odd 21<=n<=301 outside listed exceptions
ok   [5,K]: witnessed for every odd 21<=n<=301 outside listed exceptions
ok   {2}u[5,K]: witnessed for every odd 21<=n<=301 outside listed exceptions
ok   {3}u[6,K]: witnessed for every odd 21<=n<=301 outside listed exceptions
ok   {2}u[6,K]: witnessed for every odd 21<=n<=301 outside listed exceptions
ok   {2}u[7,K]: witnessed for every odd 21<=n<=301 outside listed exceptions
ok   exception list is exactly the four instances cited in the paper
ok   exception [5,K] n=21: infeasibility re-proven by exact enumeration (max 1 < 2)
ok   exception {2}u[7,K] n=23: infeasibility re-proven by exact enumeration (max 1 < 2)
ok   exception {3}u[6,K] n=21: infeasibility re-proven by exact enumeration (max 1 < 2)
ok   exception {3}u[6,K] n=27: infeasibility re-proven by exact enumeration (max 2 < 3)
ok   branch scan n<=5001: zero hard failures (re-run matches)
ok   every Simpson-bound deficit lies inside the witnessed regime
ok   deficit list identical to stored results

ALL CHECKS PASSED


==> anc/scripts/shape_branch_check.py <==
#!/usr/bin/env python3
"""Packing-side checkers for the two-degree-2 theorem (row-aware, witnessed).

Honesty contract (cf. AUDIT_CODEX.md R6.3):
  * pack-search is a BOUNDED backtracking heuristic; a success is turned into a
    PROOF by saving the witness, which the validator re-verifies exactly;
  * a search failure is never reported as an exception on its own: it triggers
    an EXACT exhaustive enumeration (no truncation, no node cap), which either
    finds a packing or proves none exists; exact enumeration is only attempted
    when |J| <= EXACT_LIMIT, else the instance is reported UNKNOWN (none occur
    for n <= 301);
  * the branch table mirrors the CATALOG ROWS of the manuscript, checking for
    each row and residue class the row's designated ground set, first triples,
    Langford window and Simpson residue condition.

Outputs:
  data/shape_packing_witnesses.json  (per ground set, per n: the triples)
  data/shape_packing_results.json    (exceptions with exact infeasibility data)
  data/branch_symbolic_results.json  (row-aware branch scan, n <= 5001)
"""
import sys, os, json, random
from itertools import combinations

HERE = os.path.dirname(os.path.abspath(__file__))
DATA = os.path.join(HERE, "..", "data")
EXACT_LIMIT = 15

GROUNDS = {
    "[3,K]":      lambda K: [2 - 1 + i for i in range(1, K - 1)] and list(range(3, K + 1)),
    "[4,K]":      lambda K: list(range(4, K + 1)),
    "[5,K]":      lambda K: list(range(5, K + 1)),
    "{2}u[5,K]":  lambda K: [2] + list(range(5, K + 1)),
    "{3}u[6,K]":  lambda K: [3] + list(range(6, K + 1)),
    "{2}u[6,K]":  lambda K: [2] + list(range(6, K + 1)),
    "{2}u[7,K]":  lambda K: [2] + list(range(7, K + 1)),
}


def admissible(i, j, k, n):
    return i + j == k or i + j + k == n


def verify_witness(J, n, triples, m_expected):
    """Exact check of a claimed packing: disjoint admissible triples in J."""
    used = set()
    if len(triples) != m_expected:
        return False
    for tr in triples:
        i, j, k = sorted(tr)
        if not admissible(i, j, k, n): return False
        if not {i, j, k} <= set(J): return False
        if used & {i, j, k}: return False
        used |= {i, j, k}
    return True


def pack_search(J, n, tries=200, seed=1):
    m = len(J) // 3
    if m == 0: return []
    rng = random.Random(seed)
    for _ in range(tries):
        avail = set(J); out = []; steps = [0]
        def rec(need):
            if need == 0: return True
            if len(avail) < 3 * need: return False
            steps[0] += 1
            if steps[0] > 80000: return False
            i = min(avail); cands = []
            for j in sorted(avail):
                if j <= i: continue
                if i + j in avail and i + j != j: cands.append((j, i + j))
                kA = n - i - j
                if kA in avail and kA > j: cands.append((j, kA))
            rng.shuffle(cands)
            for j, k in cands[:16]:
                avail.difference_update((i, j, k)); out.append((i, j, k))
                if rec(need - 1): return True
                avail.update((i, j, k)); out.pop()
            if len(avail) - 3 * need >= 1:
                avail.discard(i)
                ok = rec(need); avail.add(i)
                if ok: return True
            return False
        if rec(m): return out
    return None


def pack_exact(J, n):
    """Exhaustive: return a maximum packing and a proven maximum size."""
    J = sorted(J)
    best = []
    def rec(avail, acc):
        nonlocal best
        if len(acc) > len(best): best = list(acc)
        if not avail: return
        i = avail[0]
        rest = avail[1:]
        # bound: even taking a triple for every 3 remaining cannot beat best
        if len(acc) + len(avail) // 3 <= len(best) - 0 and len(acc) + len(avail)//3 < len(best):
            return
        for j_i in range(len(rest)):
            for k_i in range(j_i + 1, len(rest)):
                j, k = rest[j_i], rest[k_i]
                if admissible(i, j, k, n):
                    nxt = [x for x in rest if x not in (j, k)]
                    rec(nxt, acc + [(i, j, k)])
        rec(rest, acc)          # skip i (stays a pair)
    rec(J, [])
    return best


def run_grounds(nmax):
    witnesses = {}; exceptions = []; unknown = []
    for name, f in GROUNDS.items():
        witnesses[name] = {}
        for n in range(21, nmax + 1, 2):
            K = (n - 1) // 2
            J = f(K)
            m = len(J) // 3
            if m == 0: continue
            w = pack_search(J, n, seed=n * 13 + len(name))
            if w is not None:
                assert verify_witness(J, n, w, m)
                witnesses[name][str(n)] = w
            elif len(J) <= EXACT_LIMIT:
                best = pack_exact(J, n)
                if len(best) == m:
                    witnesses[name][str(n)] = best
                else:
                    exceptions.append({"ground": name, "n": n, "J": J,
                                       "needed": m, "proven_max": len(best),
                                       "proof": "exact exhaustive enumeration"})
            else:
                unknown.append({"ground": name, "n": n})
    return witnesses, exceptions, unknown


# ----------------------------------------------------- row-aware branch scan
def perfect_res(d, t): return (d % 2 and t % 4 in (0, 1)) or (d % 2 == 0 and t % 4 in (0, 3))
def hooked_res(d, t):  return (d % 2 and t % 4 in (2, 3)) or (d % 2 == 0 and t % 4 in (1, 2))
def win_p(d, t): return set(range(d, d + 3 * t))
def win_h(d, t): return set(range(d, d + 3 * t + 1)) - {d + 3 * t - 1}


def check_plan(n, ground, first, W, res_ok, d, t):
    used = set()
    for tr in first:
        i, j, k = sorted(tr)
        if not admissible(i, j, k, n): return False, False
        if not {i, j, k} <= ground or used & {i, j, k}: return False, False
        used |= {i, j, k}
    R = ground - used
    if not W <= R or len(R - W) > 2: return False, False
    if not res_ok: return False, False
    return True, t < 2 * d - 1


def row_branch(n, row):
    """The designated plan for each CATALOG ROW and residue class."""
    K = (n - 1) // 2
    G = lambda name: set(GROUNDS[name](K))
    if row in ("NA-ee", "NA-common-even"):            # primary [4,K]
        J = G("[4,K]"); m = len(J) // 3; e = len(J) - 3 * m
        if m == 0: return True, False
        if e == 0 and m % 4 in (1, 2):
            return check_plan(n, G("{2}u[5,K]"), [(2, K - 1, K)],
                              win_p(5, m - 1), perfect_res(5, m - 1), 5, m - 1)
        if m % 4 in (0, 3):
            return check_plan(n, J, [], win_p(4, m), perfect_res(4, m), 4, m)
        return check_plan(n, J, [], win_h(4, m), hooked_res(4, m), 4, m)
    if row in ("NA-oo", "ADJ-odd"):                    # primary [5,K]
        J = G("[5,K]"); m = len(J) // 3; e = len(J) - 3 * m
        if m == 0: return True, False
        if m % 4 in (0, 1):
            return check_plan(n, J, [], win_p(5, m), perfect_res(5, m), 5, m)
        if e in (1, 2):
            return check_plan(n, J, [], win_h(5, m), hooked_res(5, m), 5, m)
        return check_plan(n, G("{3}u[6,K]"), [(3, K - 2, K)],
                          win_h(6, m - 1), hooked_res(6, m - 1), 6, m - 1)
    if row == "NA-common-odd":                          # primary [5,K], B-switch
        J = G("[5,K]"); m = len(J) // 3; e = len(J) - 3 * m
        if m == 0: return True, False
        if m % 4 in (0, 1):
            return check_plan(n, J, [], win_p(5, m), perfect_res(5, m), 5, m)
        if e in (1, 2):
            return check_plan(n, J, [], win_h(5, m), hooked_res(5, m), 5, m)
        return check_plan(n, G("{2}u[6,K]"), [(2, K - 2, K)],
                          win_h(6, m - 1), hooked_res(6, m - 1), 6, m - 1)
    if row in ("NA-mixed", "NA-mixed-mirror"):          # {2}u[7,K]
        J = G("{2}u[7,K]"); m = len(J) // 3; e = len(J) - 3 * m
        if m == 0: return True, False
        if m % 4 in (1, 2):
            return check_plan(n, J, [(2, K - 1, K)],
                              win_p(7, m - 1), perfect_res(7, m - 1), 7, m - 1)
        if e == 0:
            return check_plan(n, J, [(2, K - 2, K)],
                              win_h(7, m - 1), hooked_res(7, m - 1), 7, m - 1)
        return check_plan(n, J, [(2, K - 1, K)],
                          win_h(7, m - 1), hooked_res(7, m - 1), 7, m - 1)
    if row == "ADJ-even":                               # [3,K]
        J = G("[3,K]"); m = len(J) // 3; e = len(J) - 3 * m
        if m == 0: return True, False
        if e == 0 and m % 4 in (2, 3):
            return check_plan(n, J, [(3, K - 2, K)],
                              win_h(4, m - 1), hooked_res(4, m - 1), 4, m - 1)
        if m % 4 in (0, 1):
            return check_plan(n, J, [], win_p(3, m), perfect_res(3, m), 3, m)
        return check_plan(n, J, [], win_h(3, m), hooked_res(3, m), 3, m)
    raise ValueError(row)


ROWS = ["NA-ee", "NA-oo", "NA-mixed", "NA-mixed-mirror",
        "NA-common-even", "NA-common-odd", "ADJ-even", "ADJ-odd"]


def run_branches(nmax):
    fails, deficits = [], []
    for n in range(21, nmax + 1, 2):
        for row in ROWS:
            ok, deficit = row_branch(n, row)
            if not ok: fails.append([n, row])
            elif deficit: deficits.append([n, row])
    return {"nmax": nmax, "rows": ROWS, "hard_failures": fails,
            "simpson_deficits": deficits,
            "max_deficit_n": max((x[0] for x in deficits), default=0)}


def main():
    nmax = 301
    wit, exc, unk = run_grounds(nmax)
    with open(os.path.join(DATA, "shape_packing_witnesses.json"), "w") as fh:
        json.dump({"nmax": nmax, "witnesses": wit}, fh, sort_keys=True)
    with open(os.path.join(DATA, "shape_packing_results.json"), "w") as fh:
        json.dump({"nmax": nmax, "grounds": list(GROUNDS),
                   "exceptions": exc, "unknown": unk,
                   "note": "every success is witness-proven (see "
                           "shape_packing_witnesses.json); every exception is "
                           "proven by exact exhaustive enumeration"},
                  fh, indent=1, sort_keys=True)
    res_b = run_branches(5001)
    with open(os.path.join(DATA, "branch_symbolic_results.json"), "w") as fh:
        json.dump(res_b, fh, indent=1, sort_keys=True)
    print(json.dumps({"exceptions": [[e["ground"], e["n"], e["proven_max"],
                                      e["needed"]] for e in exc],
                      "unknown": unk,
                      "branch_hard_failures": len(res_b["hard_failures"]),
                      "max_simpson_deficit_n": res_b["max_deficit_n"]},
                     sort_keys=True))


if __name__ == "__main__":
    main()


==> anc/scripts/two_deg2_catalog.py <==
#!/usr/bin/env python3
"""Constructor for the two-degree-2 theorem, restricted to the printed catalog.

Implements the manuscript's construction: root choice per the Root-choice
lemma (adjacent case: a chain outer neighbour of branch degree), gadget cores
from the 8-case catalog with its declared small parameter freedom, and the
packing step realised by a BOUNDED BACKTRACKING SEARCH over admissible
index-triples (type A: i+j+k=n, type B: i+j=k) -- not by the explicit
Langford constructions of the proof.  Each index-triple yields TWO zero-sum
element-triples (T and n-T); blocks are assembled by parity bookkeeping and
the result is checked in-program.  Independent verification is done separately
by two_deg2_verify.py on the emitted certificates.

Usage: two_deg2_catalog.py N [--certs FILE]
"""
import sys, os, subprocess, json, random

GT = os.environ.get("GENTREEG", "/opt/homebrew/bin/gentreeg")


def trees(n):
    p = subprocess.Popen([GT, "-q", "-p", str(n)], stdout=subprocess.PIPE, text=True)
    for line in p.stdout:
        line = line.strip()
        if line:
            yield [int(x) for x in line.split()]
    p.wait()


def adjacency(par):
    n = len(par)
    adj = [[] for _ in range(n + 1)]
    for v in range(2, n + 1):
        adj[v].append(par[v - 1]); adj[par[v - 1]].append(v)
    return adj


def reroot(adj, n, r):
    parent = [0] * (n + 1); children = [[] for _ in range(n + 1)]
    order = [r]; seen = {r}; i = 0
    while i < len(order):
        v = order[i]; i += 1
        for u in adj[v]:
            if u not in seen:
                seen.add(u); parent[u] = v; children[v].append(u); order.append(u)
    return parent, children


def pack(J, n, m_idx, seed=0, tries=200):
    """m_idx disjoint index-triples in J (type A or B); rest stays as pairs."""
    if m_idx == 0: return []
    rng = random.Random(seed)
    for t in range(tries):
        avail = set(J); out = []; steps = [0]
        def rec(need):
            if need == 0: return True
            if len(avail) < 3 * need: return False
            steps[0] += 1
            if steps[0] > 40000: return False
            i = min(avail); cands = []
            for j in sorted(avail):
                if j <= i: continue
                kB = i + j
                if kB in avail and kB != j: cands.append((j, kB))
                kA = n - i - j
                if kA in avail and kA > j: cands.append((j, kA))
            rng.shuffle(cands)
            for j, k in cands[:16]:
                avail.difference_update((i, j, k)); out.append((i, j, k))
                if rec(need - 1): return True
                avail.update((i, j, k)); out.pop()
            if len(avail) - 3 * need >= 1:
                avail.discard(i)
                ok = rec(need); avail.add(i)
                if ok: return True
            return False
        if rec(m_idx): return out
    return None


def idx(v, n):
    v %= n
    return v if v <= (n - 1) // 2 else n - v


def dual_triples(tr, n):
    i, j, k = tr
    if i + j == k:
        return [[i, j, n - k], [n - i, n - j, k]]
    return [[i, j, k], [n - i, n - j, n - k]]


# ------------------------------------------------------------------ assembler
def assemble(n, K, r, parent, children, owners, csize,
             forced, cores, extra, host_core, deleted, seed):
    """Common back half: place host, pack, fill, distribute, verify."""
    cores = {w: list(c) for w, c in cores.items()}
    if host_core:
        hs = len(host_core)
        cands = [w for w in owners if w not in cores
                 and csize[w] >= hs and (csize[w] - hs) % 2 == 0]
        if not cands: return None
        cores[max(cands, key=lambda w: csize[w])] = list(host_core)

    for w, core in cores.items():
        if len(core) > csize[w] or (csize[w] - len(core)) % 2 != 0:
            return None

    # every consumed element exactly once, never 0
    U = []
    for e in deleted: U.append(e % n)
    for core in cores.values():
        for e in core: U.append(e % n)
    if 0 in U or len(U) != len(set(U)): return None
    Uset = set(U)
    # consumed set must be a union of full symmetric pairs
    if any(((n - e) % n) not in Uset for e in Uset): return None
    J = [i for i in range(1, K + 1) if i not in Uset and (n - i) not in Uset]

    plain = [w for w in owners if w not in cores]
    T_need = sum(1 for w in plain if csize[w] % 2 == 1)
    if T_need % 2 != 0: return None
    m_idx = T_need // 2
    if 3 * m_idx > len(J): return None
    trs = pack(J, n, m_idx, seed=seed)
    if trs is None: return None
    tri_elems = [t for tr in trs for t in dual_triples(tr, n)]
    used_idx = {i for tr in trs for i in tr}
    pairs = [i for i in J if i not in used_idx]

    blocks = {w: list(cores.get(w, [])) for w in owners}
    ti = pi = 0
    for w in plain:
        need = csize[w]
        if need % 2 == 1:
            blocks[w] += tri_elems[ti]; ti += 1; need -= 3
        while need > 0:
            blocks[w] += [pairs[pi], n - pairs[pi]]; pi += 1; need -= 2
    for w in cores:
        need = csize[w] - len(blocks[w])
        while need > 0:
            blocks[w] += [pairs[pi], n - pairs[pi]]; pi += 1; need -= 2
    if ti != len(tri_elems) or pi != len(pairs): return None

    for w in owners:
        if len(blocks[w]) != csize[w]: return None
        if sum(blocks[w]) % n != extra.get(w, 0) % n: return None

    g = {r: 0}
    g.update({v: val % n for v, val in forced.items()})
    for w in owners:
        vals = [e % n for e in blocks[w]]
        for u in children[w]:
            if u in g:
                if g[u] in vals: vals.remove(g[u])
                else: return None
        rest = [u for u in children[w] if u not in g]
        if len(rest) != len(vals): return None
        for u, val in zip(rest, vals): g[u] = val
    if len(g) != n or len(set(g.values())) != n: return None

    lab = {}
    for v in range(1, n + 1):
        if v != r: lab[(v, parent[v])] = g[v]
    if sorted(lab.values()) != list(range(1, n)): return None
    s = [0] * (n + 1)
    for (u, v), l in lab.items(): s[u] += l; s[v] += l
    if len({s[v] % n for v in range(1, n + 1)}) != n: return None
    return g


# ------------------------------------------------------------- gadget catalog
def distinct_ok(els, n):
    els = [e % n for e in els]
    return 0 not in els and len(set(els)) == len(els)


def gadget_na_distinct(n, ppar, qpar):
    """Non-adjacent, p != q.  Yields (alpha,beta,delta,core_p,core_q,host)."""
    if ppar == 0 and qpar == 0:
        for alpha in range(1, 10):
            for beta in range(1, 12):
                delta = (beta - alpha) % n
                cp, cq, host = [alpha, -alpha], [beta, -beta], []
                if distinct_ok(cp + cq + [delta, -delta], n):
                    yield alpha, beta, delta, cp, cq, host
    elif ppar == 1 and qpar == 1:
        for alpha in range(1, 8):
            for w in range(1, 12):
                delta = (-2 * alpha) % n
                beta = (-alpha) % n
                cp = [alpha, w, -alpha - w]
                cq = [-alpha, -w, alpha + w]
                if distinct_ok(cp + cq + [delta, -delta], n):
                    yield alpha, beta, delta, cp, cq, []
    elif ppar == 0 and qpar == 1:
        for alpha in range(1, 10):
            for beta in range(1, 12):
                for w in range(1, 12):
                    delta = (beta - alpha) % n
                    cp = [alpha, -alpha]
                    cq = [beta, w, -beta - w]
                    host = [-beta, -w, beta + w]
                    if distinct_ok(cp + cq + host + [delta, -delta], n):
                        yield alpha, beta, delta, cp, cq, host
    else:  # ppar 1, qpar 0: mirror of the previous
        for beta, alpha, delta, cq, cp, host in gadget_na_distinct(n, 0, 1):
            yield alpha, beta, (-delta) % n, cp, cq, host


def gadget_na_same(n, rpar, size_r):
    """Non-adjacent, common parent (rooted there): alpha,beta share the block."""
    for alpha in range(1, 10):
        for beta in range(alpha + 1, 14):
            delta = (beta - alpha) % n
            if rpar == 0:
                if size_r < 4: return
                core = [alpha, -alpha, beta, -beta]; host = []
            else:
                core = [alpha, beta, -alpha - beta]
                host = [-alpha, -beta, alpha + beta]
            if distinct_ok(core + host + [delta, -delta], n):
                yield alpha, beta, delta, core, None, host


def gadget_adj(n, c_is_root, cpar, rpar):
    """Adjacent case.  Yields (x, core_c, core_r, host)."""
    assert c_is_root, "printed catalog: adjacent case always roots at c"
    for x in range(1, 7):
        if (3 * x) % n == 0: continue
        if rpar == 0:
            cand = [( [x, -2 * x], None, [] )]
        else:
            cand = [( [x, -u, u - 2 * x], None, [u, 2 * x - u, -2 * x] )
                    for u in range(1, 14)]
        for core_c, core_r, host in cand:
            els = core_c + (core_r or []) + host + [-x, 2 * x]
            if distinct_ok(els, n):
                yield x, core_c, core_r, host


# ----------------------------------------------------------------- driver ----
def build(par, n):
    adj = adjacency(par); K = (n - 1) // 2
    deg = [len(adj[v]) for v in range(n + 1)]
    d2 = [v for v in range(1, n + 1) if deg[v] == 2]
    a, b = d2
    adjacent = b in adj[a]
    branch = [v for v in range(1, n + 1) if deg[v] >= 3]
    if not adjacent:
        common = [w for w in adj[a] if w in adj[b]]
        roots = common if common else branch
    else:
        # Root-choice lemma: root at a chain outer neighbour of branch degree,
        # so that c = r always (at least one of the two outer neighbours is a
        # branch vertex, else T would be the even-order path P4).
        outer = [w for w in (adj[a] + adj[b]) if w not in (a, b)]
        roots = [w for w in outer if deg[w] >= 3]

    for r in roots:
        parent, children = reroot(adj, n, r)
        owners = [w for w in range(1, n + 1) if w not in (a, b) and children[w]]
        csize = {w: len(children[w]) for w in owners}
        if not adjacent:
            pa, pb = parent[a], parent[b]
            if pa in (a, b) or pb in (a, b): continue
            ca, cb = children[a][0], children[b][0]
            gads = (gadget_na_distinct(n, csize[pa] % 2, csize[pb] % 2)
                    if pa != pb else gadget_na_same(n, csize[pa] % 2, csize[pa]))
            tried = 0
            for alpha, beta, delta, cp, cq, host in gads:
                tried += 1
                if tried > 60: break
                forced = {a: alpha % n, b: beta % n,
                          ca: delta % n, cb: (-delta) % n}
                cores = {pa: cp} if pa == pb else {pa: cp, pb: cq}
                res = assemble(n, K, r, parent, children, owners, csize,
                               forced, cores, {}, host, [delta, -delta],
                               seed=n * 7 + tried)
                if res is not None: return res, parent
        else:
            top = a if parent[b] == a else b
            if parent[top] in (a, b): continue
            bot = b if top == a else a
            z = children[bot][0]
            c = parent[top]
            tried = 0
            for x, core_c, core_r, host in gadget_adj(n, c == r,
                                                      csize[c] % 2, csize[r] % 2):
                tried += 1
                if tried > 60: break
                forced = {top: x % n, bot: (-x) % n, z: (2 * x) % n}
                cores = {c: core_c}
                if c != r: cores[r] = core_r
                res = assemble(n, K, r, parent, children, owners, csize,
                               forced, cores, {r: (-x) % n}, host, [-x, 2 * x],
                               seed=n * 7 + tried)
                if res is not None: return res, parent
    return None


def certificate(par, n, g, parent):
    """Labels in gentreeg edge order: edge k joins (k, par[k-1]); its label is
    g[child], the endpoint that is the child in the successful rooting."""
    labs = []
    for k in range(2, n + 1):
        a, b = k, par[k - 1]
        if parent[a] == b: labs.append(g[a])
        elif parent[b] == a: labs.append(g[b])
        else: raise AssertionError("inconsistent rooting")
    return labs


def main():
    n = int(sys.argv[1])
    certf = None
    if "--certs" in sys.argv:
        certf = open(sys.argv[sys.argv.index("--certs") + 1], "w")
    tot = ok = 0; misses = []
    for par in trees(n):
        adj = adjacency(par); deg = [len(adj[v]) for v in range(n + 1)]
        if sum(1 for v in range(1, n + 1) if deg[v] == 2) != 2: continue
        tot += 1
        res = build(par, n)
        if res is not None:
            ok += 1
            if certf:
                g, parent = res
                labs = certificate(par, n, g, parent)
                certf.write(",".join(map(str, par)) + ";" +
                            ",".join(map(str, labs)) + "\n")
        else:
            misses.append(",".join(map(str, par)))
    if certf: certf.close()
    print(json.dumps({"n": n, "two_deg2_trees": tot, "catalog_constructed": ok,
                      "failed": len(misses)}, sort_keys=True))
    for m in misses[:10]: print("  MISS", m)


if __name__ == "__main__":
    main()


==> anc/scripts/two_deg2_verify.py <==
#!/usr/bin/env python3
"""Independent certificate checker for the two-degree-2 theorem.

Reads certificate lines "parents;labels" (labels in gentreeg edge order:
edge k joins vertex k and parents[k-1], k = 2..n) and re-verifies from scratch:

  C1  parents encode a tree on n vertices (connected, n-1 edges);
  C2  the tree has exactly two vertices of degree 2 and odd order;
  C3  the labels are a bijection onto {1, ..., n-1};
  C4  the n vertex sums are pairwise distinct modulo n  (edge-graceful).

Shares no code with two_deg2_catalog.py.  Usage:
  two_deg2_verify.py CERTFILE [CERTFILE ...]     (plain, .gz or .xz)
Prints one JSON summary per file and exits nonzero on any violation.
"""
import sys, json, gzip, lzma, hashlib


def check_line(line):
    ptxt, ltxt = line.split(";")
    par = [int(x) for x in ptxt.split(",")]
    labs = [int(x) for x in ltxt.split(",")]
    n = len(par)
    if n % 2 == 0:
        return "even order"
    if len(labs) != n - 1:
        return "label count"
    # C1: tree (par[0]==0, each vertex k>=2 attaches to a smaller vertex)
    if par[0] != 0 or any(not (1 <= par[k - 1] < k) for k in range(2, n + 1)):
        return "not a gentreeg tree"
    # C2: degree count
    deg = [0] * (n + 1)
    for k in range(2, n + 1):
        deg[k] += 1
        deg[par[k - 1]] += 1
    if sum(1 for v in range(1, n + 1) if deg[v] == 2) != 2:
        return "degree-2 count"
    # C3: bijection
    if sorted(labs) != list(range(1, n)):
        return "labels not a bijection"
    # C4: sums distinct mod n
    s = [0] * (n + 1)
    for k in range(2, n + 1):
        s[k] += labs[k - 2]
        s[par[k - 1]] += labs[k - 2]
    if len({s[v] % n for v in range(1, n + 1)}) != n:
        return "residue collision"
    return None


def main():
    bad = 0
    for path in sys.argv[1:]:
        op = (lzma.open if path.endswith(".xz")
              else gzip.open if path.endswith(".gz") else open)
        total = 0
        h = hashlib.sha256()
        violations = []
        with op(path, "rt") as fh:
            for line in fh:
                line = line.strip()
                if not line:
                    continue
                h.update(line.encode())
                total += 1
                err = check_line(line)
                if err:
                    violations.append({"line": total, "error": err})
                    if len(violations) > 5:
                        break
        print(json.dumps({"file": path, "certificates": total,
                          "violations": violations,
                          "sha256": h.hexdigest()}, sort_keys=True))
        bad += len(violations)
    sys.exit(1 if bad else 0)


if __name__ == "__main__":
    main()


==> anc/scripts/verify_supplement.py <==
#!/usr/bin/env python3
"""One-command re-verification of the whole supplementary archive.

  python3 scripts/verify_supplement.py              (full archive)
  python3 scripts/verify_supplement.py --skip-certs  (light archive: no
                                                      data/certs/ present)
  python3 scripts/verify_supplement.py --census      (adds Layer 0; needs
                                                      gentreeg from nauty)

Layer 0  Census (optional, --census): for each certificate file, the set of
         parent arrays is compared against a fresh `gentreeg -q -p N`
         enumeration filtered to exactly two degree-2 vertices, so that the
         file is shown to cover each target tree exactly once -- no
         duplicate, no omission.  Without --census the same is still
         enforced weakly: duplicate parent arrays are rejected and the line
         count must equal the known census number for that order.
Layer 1  Certificates: every file in data/certs/ is re-checked line by line
         by the INDEPENDENT checker two_deg2_verify.py (zero shared code
         with the constructor), and count + SHA-256 are compared against
         data/verification.json.
Layer 2  Packing witnesses: every stored maximum packing (all seven ground
         sets, all odd 21 <= n <= 301) is re-verified exactly -- disjoint,
         admissible, inside the ground set, of maximum size -- and each of
         the four infeasible instances is re-PROVEN infeasible live by
         exact exhaustive enumeration.
Layer 3  Branch scan: the row-aware symbolic scan over the 8 catalog rows
         is re-run for all odd n <= 5001 and compared with the stored
         data/branch_symbolic_results.json.

Standard library only.  Exits nonzero on any mismatch.
"""
import sys, os, json, gzip, lzma, subprocess

SKIP_CERTS = "--skip-certs" in sys.argv
CENSUS = "--census" in sys.argv
GENTREEG = os.environ.get("GENTREEG", "gentreeg")

# Number of trees of odd order n with exactly two vertices of degree two.
CENSUS_COUNTS = {7: 2, 9: 10, 11: 46, 13: 204, 15: 908, 17: 4070,
                 19: 18390, 21: 83628, 23: 382326, 25: 1755486}

HERE = os.path.dirname(os.path.abspath(__file__))
ROOT = os.path.dirname(HERE)
DATA = os.path.join(ROOT, "data")
sys.path.insert(0, HERE)
from shape_branch_check import GROUNDS, verify_witness, pack_exact, run_branches

failures = []
def check(ok, msg):
    print(("ok   " if ok else "FAIL ") + msg)
    if not ok: failures.append(msg)

# ---- Layers 0 and 1: certificates ----------------------------------------
manifest = json.load(open(os.path.join(DATA, "verification.json")))

def gentreeg_census(n):
    """Parent arrays of all trees of order n with exactly two degree-2
    vertices, straight from nauty -- an independent enumeration."""
    out = subprocess.run([GENTREEG, "-q", "-p", str(n)],
                         capture_output=True, text=True, check=True)
    keep = set()
    for line in out.stdout.split("\n"):
        line = line.strip()
        if not line: continue
        par = [int(x) for x in line.split()]
        deg = [0] * (n + 1)
        for k in range(2, n + 1):
            deg[k] += 1; deg[par[k - 1]] += 1
        if sum(1 for v in range(1, n + 1) if deg[v] == 2) == 2:
            keep.add(",".join(map(str, par)))
    return keep

if SKIP_CERTS:
    print("note  --skip-certs: Layers 0 and 1 skipped (light archive; the "
          "certificates and their verification live in the full archive)")
    missing = [r["file"] for r in manifest["files"]
               if not os.path.exists(os.path.join(DATA, "certs", r["file"]))]
    check(missing != [], "--skip-certs used on an archive without certificates")
else:
    total = 0
    for rec in manifest["files"]:
        fp = os.path.join(DATA, "certs", rec["file"])
        if not os.path.exists(fp):
            check(False, f"{rec['file']}: missing (use --skip-certs for the "
                         f"light archive, which omits certificates)")
            continue
        n = int(rec["file"].split("_n")[1].split(".")[0])
        # Layer 0: coverage -- distinct parent arrays, right number of them
        parents = []
        _op = lzma.open if fp.endswith(".xz") else gzip.open
        with _op(fp, "rt") as fh:
            for line in fh:
                line = line.strip()
                if line: parents.append(line.split(";")[0])
        uniq = set(parents)
        check(len(uniq) == len(parents),
              f"{rec['file']}: parent arrays pairwise distinct "
              f"(no tree certified twice)")
        check(len(parents) == CENSUS_COUNTS[n],
              f"{rec['file']}: line count equals the census of order {n} "
              f"({CENSUS_COUNTS[n]:,})")
        if CENSUS:
            target = gentreeg_census(n)
            check(uniq == target,
                  f"{rec['file']}: parent-array set equals a fresh gentreeg "
                  f"enumeration (missing {len(target - uniq)}, "
                  f"extra {len(uniq - target)})")
        # Layer 1: validity -- independent checker, then count and hash
        out = subprocess.run([sys.executable,
                              os.path.join(HERE, "two_deg2_verify.py"), fp],
                             capture_output=True, text=True)
        try:
            res = json.loads(out.stdout.strip().splitlines()[-1])
        except Exception:
            check(False, f"{rec['file']}: checker produced no summary"); continue
        check(out.returncode == 0 and res["violations"] == [],
              f"{rec['file']}: independent checker clean")
        check(res["certificates"] == rec["certificates"] and
              res["sha256"] == rec["sha256"],
              f"{rec['file']}: count and SHA-256 match manifest")
        total += res["certificates"]
    check(total == 2245070, f"certificate grand total 2,245,070 (got {total:,})")
    check(sum(CENSUS_COUNTS.values()) == 2245070,
          "census numbers sum to the same grand total")
    if not CENSUS:
        print("note  run with --census (needs gentreeg) to also compare each "
              "file against a fresh independent tree enumeration")

# ---- Layer 2: packing witnesses ------------------------------------------
wit = json.load(open(os.path.join(DATA, "shape_packing_witnesses.json")))
res = json.load(open(os.path.join(DATA, "shape_packing_results.json")))
exc = {(e["ground"], e["n"]): e for e in res["exceptions"]}
check(res["unknown"] == [], "no UNKNOWN packing instances")
n_wit = 0
for name, per_n in wit["witnesses"].items():
    for n_str, triples in per_n.items():
        n = int(n_str); J = GROUNDS[name]((n - 1) // 2)
        if not verify_witness(J, n, [tuple(t) for t in triples], len(J) // 3):
            check(False, f"witness {name} n={n} invalid")
        n_wit += 1
check(True, f"all {n_wit} packing witnesses re-verified exactly")
for name in GROUNDS:
    missing = [n for n in range(21, 302, 2)
               if len(GROUNDS[name]((n - 1) // 2)) >= 3
               and str(n) not in wit["witnesses"].get(name, {})
               and (name, n) not in exc]
    check(missing == [], f"{name}: witnessed for every odd 21<=n<=301 "
                         f"outside listed exceptions")
check(sorted(exc) == [("[5,K]", 21), ("{2}u[7,K]", 23),
                      ("{3}u[6,K]", 21), ("{3}u[6,K]", 27)],
      "exception list is exactly the four instances cited in the paper")
for (name, n), e in sorted(exc.items()):
    J = GROUNDS[name]((n - 1) // 2)
    best = pack_exact(J, n)
    check(len(best) == e["proven_max"] < len(J) // 3,
          f"exception {name} n={n}: infeasibility re-proven by exact "
          f"enumeration (max {len(best)} < {len(J)//3})")

# ---- Layer 3: branch scan -------------------------------------------------
stored = json.load(open(os.path.join(DATA, "branch_symbolic_results.json")))
live = run_branches(stored["nmax"])
check(live["hard_failures"] == stored["hard_failures"] == [],
      f"branch scan n<={stored['nmax']}: zero hard failures (re-run matches)")
check(live["max_deficit_n"] == stored["max_deficit_n"] <= 301,
      "every Simpson-bound deficit lies inside the witnessed regime")
check(live["simpson_deficits"] == stored["simpson_deficits"],
      "deficit list identical to stored results")

print()
if failures:
    print(f"{len(failures)} FAILURE(S)"); sys.exit(1)
print("ALL CHECKS PASSED")

